Enhancing Multistep Prediction of Multivariate Market Indices Using Weighted Optical Reservoir Computing

We propose and experimentally demonstrate an innovative stock index prediction method using a weighted optical reservoir computing system. We construct fundamental market data combined with macroeconomic data and technical indicators to capture the broader behavior of the stock market. Our approach shows significant higher performance than state-of-the-art methods such as linear regression, decision trees, and neural network architectures including long short-term memory. It captures well the market's high volatility and nonlinear behaviors despite limited data, demonstrating great potential for real-time, parallel, multi-dimensional data processing and predictions.

==> data_analysis_fig/code_arxiv/Data_analysis_May_11_2024-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "9505c4da-ca62-40b7-8341-8d5658f95291",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import csv\n",
    "import os\n",
    "import re\n",
    "import itertools\n",
    "import datetime\n",
    "from datetime import datetime\n",
    "import keras\n",
    "\n",
    "import time\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tensorflow import keras\n",
    "from tensorflow.keras import layers\n",
    "\n",
    "\n",
    "# To plot pretty figures\n",
    "%matplotlib inline\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import joblib\n",
    "from scipy.io import savemat\n",
    "import yfinance as yf\n",
    "import talib\n",
    "from ta import add_all_ta_features\n",
    "from ta.utils import dropna\n",
    "\n",
    "\n",
    "from sklearn.preprocessing import MinMaxScaler \n",
    "from sklearn.preprocessing import StandardScaler\n",
    "from sklearn.pipeline import make_pipeline\n",
    "\n",
    "# Modeling and Forecasting\n",
    "# ==============================================================================\n",
    "from sklearn.linear_model import LinearRegression, ElasticNet, Lasso, SGDRegressor, BayesianRidge, LogisticRegression, Ridge\n",
    "from sklearn.neighbors import KNeighborsRegressor\n",
    "from sklearn.tree import DecisionTreeRegressor\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "\n",
    "from math import sqrt\n",
    "from numpy import concatenate\n",
    "from matplotlib import pyplot\n",
    "from pandas import read_csv\n",
    "from pandas import DataFrame\n",
    "from pandas import concat\n",
    "from sklearn.preprocessing import MinMaxScaler\n",
    "from sklearn.preprocessing import StandardScaler\n",
    "\n",
    "from sklearn.preprocessing import LabelEncoder\n",
    "from sklearn.metrics import mean_squared_error\n",
    "from keras.models import Sequential\n",
    "from keras.layers import Dense\n",
    "from keras.layers import LSTM\n",
    "import pandas as pd\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "afdb9d55-813c-42b3-9006-1afee648542b",
   "metadata": {},
   "outputs": [],
   "source": [
    "csfont = {'fontname':'Times New Roman'}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "29725e10-3e67-4896-9078-dd06a35ef5fc",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "from scipy.io import savemat\n",
    "\n",
    "\n",
    "def check_outdir(outdir):\n",
    "\n",
    "    if not os.path.exists(outdir):\n",
    "        print(f'---create path {outdir}---')\n",
    "        os.makedirs(outdir)\n",
    "\n",
    "    return\n",
    "                                                                               \n",
    "def save_df(file, name, outdir, save_index=True, format='csv'):\n",
    "    print(format)\n",
    "\n",
    "    check_outdir(outdir)\n",
    "    file_path = os.path.join(outdir, name)\n",
    "\n",
    "    if format == 'csv':\n",
    "        print(f'---save {name} to {outdir} in format .csv---')\n",
    "        file_csv = file_path + '.csv'\n",
    "        file.to_csv(file_csv, index=save_index)\n",
    "        print(f'--- final result is saved as {name}.{format} ---')\n",
    "\n",
    "    elif format == 'mat':\n",
    "        print(f'---save {name} to {outdir} in format .mat---')\n",
    "        file_mat = file_path + '.mat'\n",
    "        savemat(file_mat, file)\n",
    "        print(f'--- final result is saved as {name}.{format} ---')\n",
    "\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "00d00fe4-0cd2-4634-8700-02ea63881248",
   "metadata": {},
   "outputs": [],
   "source": [
    "#### Calculate the metrics RMSE and MAPE ####\n",
    "def calculate_rmse(y_true, y_pred):\n",
    "    \"\"\"\n",
    "    Calculate the Root Mean Squared Error (RMSE)\n",
    "    \"\"\"\n",
    "    rmse = np.sqrt(np.mean((y_true - y_pred) ** 2))\n",
    "    return rmse\n",
    "\n",
    "\n",
    "def calculate_mape(y_true, y_pred):\n",
    "    \"\"\"\n",
    "    Calculate the Mean Absolute Percentage Error (MAPE) %\n",
    "    \"\"\"\n",
    "    y_pred, y_true = np.array(y_pred), np.array(y_true)\n",
    "    mape = np.mean(np.abs((y_true - y_pred) / y_true)) * 100\n",
    "    return mape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "65102dc1-f1cb-42a5-b502-d7adbc9c2323",
   "metadata": {},
   "outputs": [],
   "source": [
    "def list_files(path, format='.csv'):\n",
    "    f'''return a list contain all filenames strings with format eg. [f1.csv, f2.csv, f3.csv]'''\n",
    "    filenames = []\n",
    "    for f in os.listdir(path):\n",
    "        name, ext = os.path.splitext(f)\n",
    "        if ext == format:\n",
    "            filenames.append(f)\n",
    "            \n",
    "    return filenames"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "51eee3ad-092d-4820-81aa-9b06c960c0f5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/Users/audreyw/Library/CloudStorage/GoogleDrive-wfaugust@gmail.com/Shared drives/Spatial optics-economic/experiment and analytical results/multivariate_python_fw'"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import os\n",
    "os.path.abspath(os.getcwd())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "603cf635-b55b-47dd-8576-9ab645b7a97b",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig_path = '../final results'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "416053be-571a-410a-8797-e423d11971d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# -*- coding: utf-8 -*-\n",
    "\"\"\"\n",
    "Created on Wed Feb 28 10:33:47 2024\n",
    "\n",
    "@author: ting\n",
    "\"\"\"\n",
    "import numpy as np\n",
    "from scipy.io import loadmat\n",
    "from plot_sequence import *\n",
    "import matplotlib.pyplot as plt\n",
    "from datetime import datetime\n",
    "\n",
    "\n",
    "csfont = {'fontname':'Times New Roman'}\n",
    "\n",
    "def plot_stock_train_test(Y_train,Y_test,Y_pred_test,date_train,date_test,fang_file_name,title,target=\"Stock Price\"):\n",
    "    # fang_file_name=sio.loadmat(\"rlt-30-year-treasury-bond-rate-yield-chart\")\n",
    "    \n",
    "    str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), '%m/%d/%Y')\n",
    "    # fd = np.genfromtxt(file_name+\".csv\", delimiter=',')\n",
    "    fd = np.genfromtxt(fang_file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    fd_date=fd['Date']\n",
    "    Lasso=fd[\"Lasso\"]\n",
    "    ElasticNet=fd[\"ElasticNet\"]\n",
    "    RandomForestRegressor=fd[\"RandomForestRegressor\"]\n",
    "    KNeighborsRegressor=fd[\"KNeighborsRegressor\"]\n",
    "    BayesianRidge=fd[\"BayesianRidge\"]\n",
    "    Real=fd[\"Real\"]\n",
    "    Ridge=fd[\"Ridge\"]\n",
    "    linear_regression=fd[\"Linear_regression\"]\n",
    "    SGDRegressor=fd[\"SGDRegressor\"]\n",
    "    \n",
    "    \n",
    "    fig,ax=plt.subplots()\n",
    "    ax.plot(np.concatenate((date_train,date_test)), np.concatenate((Y_train,Y_test)),label=\"True\")\n",
    "    \n",
    "    ax.plot(date_test,Y_pred_test,label=\"RC Prediction\")\n",
    "    # ax.plot(fd_date,BayesianRidge,label=\"BayesianRidge\")\n",
    "    ax.plot(fd_date,Lasso,label=\"Lasso\")\n",
    "    # ax.plot(fd_date,ElasticNet,label=\"ElasticNet\")\n",
    "    # ax.plot(fd_date,RandomForestRegressor,label=\"RandomForestRegressor\")\n",
    "    # ax.plot(fd_date,KNeighborsRegressor,label=\"KNeighborsRegressor\")\n",
    "    # ax.plot(fd_date,Ridge,label=\"Ridge\")\n",
    "    # ax.plot(fd_date,linear_regression,label=\"Linear\")\n",
    "    # ax.plot(fd_date,SGDRegressor,label=\"SGDRegressor\")\n",
    "    \n",
    "    # formatter = mtick.FormatStrFormatter('%% %1.1f')\n",
    "    # ax.yaxis.set_major_formatter(formatter)\n",
    "    # ax.yaxis.set_major_formatter(mtick.PercentFormatter())\n",
    "    ax.tick_params(axis='x', labelsize=12)\n",
    "    ax.tick_params(axis='y', labelsize=12)\n",
    "    \n",
    "    plt.ylabel(target,fontsize=18,**csfont)\n",
    "    plt.xlabel(\"Date\",fontsize=18,**csfont)\n",
    "    plt.title(title,fontsize=18,**csfont)\n",
    "    plt.xticks(rotation=45)\n",
    "    plt.legend(loc='upper center',bbox_to_anchor=(1.25, 1),prop={'family':'Times New Roman','size':12})\n",
    "    # plt.title(\"Testing\")\n",
    "    plt.show()\n",
    "    return \n",
    "\n",
    "def load_rc(stock_name, step):\n",
    "    file_name = None\n",
    "    \n",
    "    # if step==1:\n",
    "    #     file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+stock_name+\"_RC_multi_step_w1_h1.csv\"\n",
    "    # elif step==4:\n",
    "    #     file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+stock_name+\"_RC_multi_step_w4_h4.csv\"\n",
    "    # elif step==10:\n",
    "    #     file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+stock_name+\"_RC_multi_step_w10_h10.csv\"\n",
    "\n",
    "    if step==1:\n",
    "        file_name=\"../final results/predict 01/\"+stock_name+\"_RC_multi_step_w1_h1.csv\"\n",
    "    elif step==4:\n",
    "        file_name=\"../final results/predict 04/\"+stock_name+\"_RC_multi_step_w4_h4.csv\"\n",
    "    elif step==10:\n",
    "        file_name=\"../final results/predict 10/\"+stock_name+\"_RC_multi_step_w10_h10.csv\"\n",
    "    \n",
    "    \n",
    "    str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), '%Y-%m-%d')\n",
    "    fd = np.genfromtxt(file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    fd_date=fd['Date']\n",
    "    RC_predict=fd['RC_predict']\n",
    "    fd_true=fd['True']\n",
    "\n",
    "    return fd_date, RC_predict, fd_true\n",
    "\n",
    "\n",
    "def load_reg(stock_name,step):\n",
    "    if step==1:\n",
    "        file_name=\"../final results/predict 01/\"+'min_rmse_'+stock_name+\"_multi_step_w1_h1.csv\"\n",
    "    elif step==4:\n",
    "        file_name=\"../final results/predict 04/\"+'min_rmse_'+stock_name+\"_multi_step_w4_h4.csv\"\n",
    "    elif step==10:\n",
    "        file_name=\"../final results/predict 10/\"+'min_rmse_'+stock_name+\"_multi_step_w10_h10.csv\"\n",
    "    \n",
    "    str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), '%Y-%m-%d')\n",
    "    fd = np.genfromtxt(file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    fd_date=fd['Date']\n",
    "    reg=fd['Regression']\n",
    "\n",
    "    return fd_date, reg\n",
    "    \n",
    "def RMSE(Y_true,Y_pred):\n",
    "    \n",
    "    error=np.sqrt(np.mean((Y_true-Y_pred)**2))\n",
    "    \n",
    "    return error\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "e163a91c-4fa3-4bc7-81e1-f9e8eaf0c095",
   "metadata": {},
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "names=[\"^NYA\", \"^N225\",\"^HSI\",\"MME=F\",\"^IXIC\",\"VTHR\",\"UKX.L\"]\n",
    "steps=[1, 4, 10]\n",
    "\n",
    "# date,rc_predict,true=load_rc(\"^NYA\",1)\n",
    "# date,reg=load_reg(\"^NYA\",1)\n",
    "\n",
    "# plt.scatter(date,rc_predict)\n",
    "# plt.scatter(date,true)\n",
    "# plt.scatter(date,reg)\n",
    "rc_01=[]\n",
    "reg_01=[]\n",
    "\n",
    "rc_04=[]\n",
    "reg_04=[]\n",
    "\n",
    "\n",
    "rc_10=[]\n",
    "reg_10=[]\n",
    "\n",
    "rc_20=[]\n",
    "reg_20=[]\n",
    "\n",
    "\n",
    "for i in range(len(steps)):\n",
    "    step=steps[i]\n",
    "    for j in range(len(names)):\n",
    "        date,rc_predict,true=load_rc(names[j],step)\n",
    "        date,reg=load_reg(names[j],step)\n",
    "    \n",
    "        \"calculate N-RMSE\"\n",
    "        rc_error=RMSE(true,rc_predict)/np.mean(true)\n",
    "        reg_error=RMSE(true,reg)/np.mean(true)\n",
    "        # rc_error=RMSE(true,rc_predict)\n",
    "        # reg_error=RMSE(true,reg)\n",
    "        \n",
    "        if step==1:\n",
    "            rc_01.append(rc_error)\n",
    "            reg_01.append(reg_error)\n",
    "            \n",
    "        elif step==4:\n",
    "            rc_04.append(rc_error)\n",
    "            reg_04.append(reg_error)\n",
    "            \n",
    "        elif step==10:\n",
    "            rc_10.append(rc_error)\n",
    "            reg_10.append(reg_error)\n",
    "\n",
    "        elif step==20:\n",
    "            rc_20.append(rc_error)\n",
    "            reg_20.append(reg_error)\n",
    "\n",
    "\n",
    "# rc_01=[38.4,394,152,3.2,108,0.57,25]\n",
    "# reg_01=[97,333,255,8.5,106.9,1.23,50]\n",
    "\n",
    "# rc_04=[30.5,518,140,3.96,119,2.39,20.8]\n",
    "# reg_04=[184,599,451,16.4,237,2.5,101.8]\n",
    "\n",
    "# rc_10=[61,680,255,8.01,265,3.42,43.6]\n",
    "# reg_10=[311,943,696,26,409,4.4,172.9]\n",
    "\n",
    "# the_max=[17353,33753,29468,1391,16057,217,8012]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "01398dcb-f42a-4e07-9c1c-bd0330eef945",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "6c1ea6c1-657a-4e9d-9da3-e9127e6bed53",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plt.scatter(names,np.array(rc_01)/np.array(the_max),label=\"Optical RC 1 step pred scaled\")\n",
    "# plt.scatter(names,np.array(reg_01)/np.array(the_max),label=\"LSTM 1 step pred scaled\")\n",
    "# plt.scatter(names,np.abs(np.array(train_std)-np.array(test_std))/np.array(the_max),label=\"train - test\")\n",
    "plt.scatter(names,np.array(rc_01),label='Optical RC 1-step')\n",
    "plt.scatter(names,np.array(reg_01),label='LSTM 1-step')\n",
    "\n",
    "# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "plt.legend()\n",
    "plt.xlabel(\"1 step pred Stock index\")\n",
    "plt.ylabel(\"NRMSE\")\n",
    "plt.savefig(f'{fig_path}/NRMSE_fig_1.png', dpi=600, bbox_inches='tight')\n",
    "# =============================================================================\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "376f1bd3-3ff9-4781-ade4-0de5328badc6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plt.scatter(names,np.array(rc_04)/np.array(the_max),label=\"rc 04 scaled\")\n",
    "# plt.scatter(names,np.array(reg_04)/np.array(the_max),label=\"reg 04 scaled\")\n",
    "plt.scatter(names,np.array(rc_04),label='Optical RC 4-step')\n",
    "plt.scatter(names,np.array(reg_04),label='LSTM 4-step')\n",
    "\n",
    "# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "plt.legend()\n",
    "plt.xlabel(\"4 step pred Stock index\")\n",
    "plt.ylabel(\"NRMSE\")\n",
    "plt.savefig(f'{fig_path}/NRMSE_fig_4.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "a070fcc2-d460-4734-880e-edda5c9043da",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plt.scatter(names,np.array(rc_10)/np.array(the_max),label=\"rc 10 scaled\")\n",
    "# plt.scatter(names,np.array(reg_10)/np.array(the_max),label=\"reg 10 scaled\")\n",
    "plt.scatter(names,np.array(rc_10),label='Optical RC 10-step')\n",
    "plt.scatter(names,np.array(reg_10),label='LSTM 10-step')\n",
    "\n",
    "\n",
    "# plt.scatter(names,np.abs(np.array(train_std)-np.array(test_std))/np.array(the_max),label=\"train - test\")\n",
    "\n",
    "\n",
    "# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "plt.legend()\n",
    "\n",
    "plt.xlabel(\"Stock index\")\n",
    "plt.ylabel(\"10 step pred NRMSE\")\n",
    "plt.savefig(f'{fig_path}/NRMSE_fig_10.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "53349d97-cab7-4fd6-86f1-9773ced36e95",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "nrmse_diff_01 = - np.subtract(rc_01, reg_01) / reg_01\n",
    "nrmse_diff_04 = - np.subtract(rc_04, reg_04) / reg_04\n",
    "nrmse_diff_10 = - np.subtract(rc_10, reg_10) / reg_10\n",
    "\n",
    "plt.figure(figsize=(9, 6)) \n",
    "plt.scatter(names, np.array(nrmse_diff_01), marker=\"o\", s=50, label=' 1-step')\n",
    "plt.scatter(names, np.array(nrmse_diff_04), marker=\"^\", s=50, label=' 4-step')\n",
    "plt.scatter(names, np.array(nrmse_diff_10), marker=\"D\", s=50, label='10-step')\n",
    "plt.legend(loc='lower right'\n",
    "           # , bbox_to_anchor=(0.99, 1)\n",
    "           , prop={'family':'Times New Roman','weight':'bold', 'size':15}\n",
    "          )\n",
    "\n",
    "plt.ylim((0, 0.9))\n",
    "plt.xlabel(\"Stock index\", fontsize='17', weight='bold', **csfont)\n",
    "plt.ylabel(\"Relative NRMSE\", fontsize='17', weight='bold', **csfont)\n",
    "plt.xticks(rotation=0, fontsize='15', weight='bold', **csfont)\n",
    "plt.yticks(rotation=0, fontsize='15', weight='bold', **csfont)\n",
    "# plt.tick_params(axis='x', which='major', pad=7)\n",
    "\n",
    "plt.savefig(f'{fig_path}/Relative NRMSE Difference.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c3033595-2d5b-4d9b-8f6f-78b712c0dce1",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 258,
   "id": "a499a7e8-9efb-4ddf-9cb0-5c8780a62a63",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "color1 = (0.1, # redness\n",
    "         0.43, # greenness\n",
    "         0.47, # blueness\n",
    "         0.8 # transparency\n",
    "         ) \n",
    "\n",
    "color2 = (0.4, # redness\n",
    "         0.3, # greenness\n",
    "         0.7, # blueness\n",
    "         0.85 # transparency\n",
    "         ) \n",
    "\n",
    "color3 = (0.9, # redness\n",
    "         0.5, # greenness\n",
    "         0, # blueness\n",
    "         0.7 # transparency\n",
    "         )\n",
    "\n",
    "nrmse_diff_01 = - np.subtract(rc_01, reg_01) / reg_01\n",
    "nrmse_diff_04 = - np.subtract(rc_04, reg_04) / reg_04\n",
    "nrmse_diff_10 = - np.subtract(rc_10, reg_10) / reg_10\n",
    "\n",
    "x = np.arange(len(names))\n",
    "width = 0.15\n",
    "x1 = x\n",
    "x4 = x + width\n",
    "x10 = x + width * 2\n",
    "\n",
    "plt.figure(figsize=(12, 3)) \n",
    "plt.grid(color='gray', linestyle='dashed', zorder=-1.0)\n",
    "plt.bar(x1, np.array(nrmse_diff_01), width=width, label=' 1-step', color=color1, zorder=3)\n",
    "plt.bar(x4, np.array(nrmse_diff_04), width=width, label=' 4-step', color=color3, zorder=3)\n",
    "plt.bar(x10, np.array(nrmse_diff_10), width=width, label='10-step', color=color2, zorder=3)\n",
    "plt.legend(loc='upper right'\n",
    "           , bbox_to_anchor=(1.17, 0.42)\n",
    "           # , bbox_to_anchor=(1.01, 1.47)\n",
    "           , prop={'family':'Times New Roman','weight':'bold', 'size':14}\n",
    "          )\n",
    "\n",
    "plt.ylim((0, 1))\n",
    "plt.xlabel(\"Stock index\", fontsize='17', weight='bold', **csfont)\n",
    "plt.ylabel(\"Relative NRMSE\", fontsize='17', weight='bold', **csfont)\n",
    "plt.xticks(x + width, labels=names)\n",
    "plt.xticks(rotation=0, fontsize='15', weight='bold', **csfont)\n",
    "plt.yticks(rotation=0, fontsize='15', weight='bold', **csfont)\n",
    "# plt.tick_params(axis='x', which='major', pad=7)\n",
    "\n",
    "\n",
    "\n",
    "# plt.grid(True, color = \"grey\", linewidth = \"1.4\", linestyle = \"-.\")\n",
    "\n",
    "plt.savefig(f'{fig_path}/Relative NRMSE Difference bar 2.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "id": "8c171f7b-8d4f-468c-97ed-908775e8cc10",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_error = pd.DataFrame({'ticker':[], \n",
    "                         'step':[],\n",
    "                         'error':[]})\n",
    "\n",
    "for s, error_list in [(1, nrmse_diff_01), (4, nrmse_diff_04), (10, nrmse_diff_10)]:\n",
    "    df_error = pd.concat([df_error, pd.DataFrame({'ticker':names, 'step': [s]*len(names), 'error':error_list})])\n",
    "\n",
    "df_error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "5d17ba59-51e7-44d7-a146-3a652633fbb8",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>ticker</th>\n",
       "      <th>step</th>\n",
       "      <th>error</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>^NYA</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.814339</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>^N225</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.819331</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>^HSI</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.851664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>MME=F</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.805304</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>^IXIC</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.602684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>VTHR</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.783676</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>UKX.L</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.722626</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>^NYA</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.834234</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>^N225</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.136160</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>^HSI</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.690087</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>MME=F</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.758045</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>^IXIC</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.494876</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>VTHR</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.752680</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>UKX.L</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.795152</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>^NYA</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.802910</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>^N225</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.278181</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>^HSI</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.633359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>MME=F</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.692407</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>^IXIC</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.611482</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>VTHR</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.706541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>UKX.L</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.747376</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  ticker  step     error\n",
       "0   ^NYA   1.0  0.814339\n",
       "1  ^N225   1.0  0.819331\n",
       "2   ^HSI   1.0  0.851664\n",
       "3  MME=F   1.0  0.805304\n",
       "4  ^IXIC   1.0  0.602684\n",
       "5   VTHR   1.0  0.783676\n",
       "6  UKX.L   1.0  0.722626\n",
       "0   ^NYA   4.0  0.834234\n",
       "1  ^N225   4.0  0.136160\n",
       "2   ^HSI   4.0  0.690087\n",
       "3  MME=F   4.0  0.758045\n",
       "4  ^IXIC   4.0  0.494876\n",
       "5   VTHR   4.0  0.752680\n",
       "6  UKX.L   4.0  0.795152\n",
       "0   ^NYA  10.0  0.802910\n",
       "1  ^N225  10.0  0.278181\n",
       "2   ^HSI  10.0  0.633359\n",
       "3  MME=F  10.0  0.692407\n",
       "4  ^IXIC  10.0  0.611482\n",
       "5   VTHR  10.0  0.706541\n",
       "6  UKX.L  10.0  0.747376"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 257,
   "id": "51b39337-7f4f-45ed-981e-f7ee28ef5bf8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "color1 = (0.1, # redness\n",
    "         0.43, # greenness\n",
    "         0.47, # blueness\n",
    "         0.8 # transparency\n",
    "         ) \n",
    "\n",
    "color2 = (0.4, # redness\n",
    "         0.3, # greenness\n",
    "         0.7, # blueness\n",
    "         0.85 # transparency\n",
    "         ) \n",
    "\n",
    "color3 = (0.9, # redness\n",
    "         0.5, # greenness\n",
    "         0, # blueness\n",
    "         0.7 # transparency\n",
    "         )\n",
    "\n",
    "nrmse_diff_01 = - np.subtract(rc_01, reg_01) / reg_01\n",
    "nrmse_diff_04 = - np.subtract(rc_04, reg_04) / reg_04\n",
    "nrmse_diff_10 = - np.subtract(rc_10, reg_10) / reg_10\n",
    "\n",
    "x = np.arange(len(names))\n",
    "width = 0.15\n",
    "x1 = x\n",
    "x4 = x + width\n",
    "x10 = x + width * 2\n",
    "\n",
    "plt.figure(figsize=(12, 3)) \n",
    "plt.grid(color='gray', linestyle='dashed', zorder=-1.0)\n",
    "plt.bar(np.array(nrmse_diff_01), x1, width=width, label=' 1-step', color=color1, zorder=3)\n",
    "plt.bar(np.array(nrmse_diff_04), x4, width=width, label=' 4-step', color=color3, zorder=3)\n",
    "plt.bar(np.array(nrmse_diff_10), x10, width=width, label='10-step', color=color2, zorder=3)\n",
    "plt.legend(loc='upper right'\n",
    "           , bbox_to_anchor=(1.17, 0.42)\n",
    "           # , bbox_to_anchor=(1.01, 1.47)\n",
    "           , prop={'family':'Times New Roman','weight':'bold', 'size':14}\n",
    "          )\n",
    "\n",
    "plt.xlim((0, 1))\n",
    "plt.ylabel(\"Stock index\", fontsize='17', weight='bold', **csfont)\n",
    "plt.xlabel(\"Relative NRMSE\", fontsize='17', weight='bold', **csfont)\n",
    "plt.yticks(x + width, labels=names)\n",
    "plt.xticks(rotation=0, fontsize='15', weight='bold', **csfont)\n",
    "plt.yticks(rotation=0, fontsize='15', weight='bold', **csfont)\n",
    "# plt.tick_params(axis='x', which='major', pad=7)\n",
    "\n",
    "\n",
    "\n",
    "# plt.grid(True, color = \"grey\", linewidth = \"1.4\", linestyle = \"-.\")\n",
    "\n",
    "# plt.savefig(f'{fig_path}/Relative NRMSE Difference bar 2.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6e0765ac-68a2-4ae1-8547-cce2431e50fa",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9018ca4e-bd18-4f97-a552-3de4b93833cc",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f22a6b9-6759-47cd-a4b5-162850857bd5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a17e2c30-4757-4768-b9c0-820410b38185",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3c834017-3539-4bee-834a-9d7120e85c4c",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "2082eca5-b0c7-4fa6-ab00-9c27850e8127",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.81433856, 0.81933099, 0.85166372, 0.80530415, 0.60268366,\n",
       "       0.78367572, 0.72262602])"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "nrmse_diff_01"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "625f7f62-88b9-4936-95af-4caeac6c4335",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "001739d4-ea2c-40e4-969a-a205fa647b83",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e2213bcb-07b1-4209-9fcf-074f1b4c8a01",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bb2365db-2884-47ea-9652-0bbf0d950919",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1522a2a1-df27-4f19-b2b3-b3a1635bff2f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "827ea99f-928b-45c5-8abb-11bb9bd3508b",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "4d8c3749-397d-4bba-966d-9adcdaf2b007",
   "metadata": {},
   "outputs": [],
   "source": [
    "# # plt.scatter(names,np.array(rc_01)/np.array(the_max),label=\"Optical RC 1 step pred scaled\")\n",
    "# # plt.scatter(names,np.array(reg_01)/np.array(the_max),label=\"LSTM 1 step pred scaled\")\n",
    "# # plt.scatter(names,np.abs(np.array(train_std)-np.array(test_std))/np.array(the_max),label=\"train - test\")\n",
    "# plt.scatter(names,np.array(rc_20),label='Optical RC 20 step pred')\n",
    "# plt.scatter(names,np.array(reg_20),label='LSTM 20 step pred')\n",
    "\n",
    "# # plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "# plt.legend()\n",
    "# plt.xlabel(\"Stock index\")\n",
    "# plt.ylabel(\"20 step pred NRMSE\")\n",
    "# plt.savefig(f'{fig_path}/NRMSE_fig_1.png', dpi=600, bbox_inches='tight')\n",
    "# # =============================================================================\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c23587aa-a172-41d6-9dfe-cee9e8f5b068",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c456a409-3772-47e9-b078-0452eb5be2ee",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "6464fe4d-7f8f-4e39-9974-7991aa469ada",
   "metadata": {},
   "source": [
    "#### Calculate some basic statas -- moving std \n",
    "Volatility of each stock index"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "99982845-49e0-4395-95e1-e89c2e26647e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def load_reg_dataframe(stock_name, step):\n",
    "    file_name = None\n",
    "    \n",
    "    if step==1:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+'min_rmse_'+stock_name+\"_multi_step_w1_h1.csv\"\n",
    "    elif step==4:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+'min_rmse_'+stock_name+\"_multi_step_w4_h4.csv\"\n",
    "    elif step==10:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+'min_rmse_'+stock_name+\"_multi_step_w10_h10.csv\"\n",
    "\n",
    "    df_reg = pd.read_csv(file_name, low_memory=False)\n",
    "    reg_date = df_reg.Date\n",
    "    return df_reg, reg_date"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "870acefe-66f5-4ff7-ae19-58a45063471d",
   "metadata": {},
   "outputs": [],
   "source": [
    "names=[\"^NYA\", \"^N225\", \"^HSI\", \"MME=F\", \"^IXIC\", \"VTHR\", \"UKX.L\"]\n",
    "steps=[1, 4, 10]\n",
    "\n",
    "\n",
    "for s in steps:\n",
    "    print(\"   \")\n",
    "    print(f\"---- step == {s} -----\")\n",
    "\n",
    "    std_arr = []\n",
    "    reg_rmse_arr = []\n",
    "    reg_mape_arr = []\n",
    "\n",
    "    rc_rmse_arr = []\n",
    "    rc_mape_arr = []\n",
    "    \n",
    "    for n in names:\n",
    "        ### rc prediction results\n",
    "        date, rc_predict, true=load_rc(n, s)\n",
    "\n",
    "        ### reg prediction results\n",
    "        df, reg_date = load_reg_dataframe(n, s)\n",
    "\n",
    "        ### calculate basic stats \n",
    "        std = df[['Real']].std().Real / np.mean(df.Real.values)\n",
    "\n",
    "        # ### rolling std        \n",
    "        # if s == 1:\n",
    "        #     std = df.Real.rolling(2).std().mean() / np.mean(df.Real.values)\n",
    "        # else:\n",
    "        #     std = df.Real.rolling(s).std().mean() / np.mean(df.Real.values)\n",
    "        \n",
    "        \n",
    "        reg_rmse = calculate_rmse(df.Real.values, df.Regression.values) / np.mean(df.Real.values)\n",
    "        reg_mape = calculate_mape(df.Real.values, df.Regression.values) / np.mean(df.Real.values)\n",
    "\n",
    "        rc_rmse = calculate_rmse(df.Real.values,rc_predict)/np.mean(df.Real.values)\n",
    "        rc_mape = calculate_mape(df.Real.values, rc_predict) / np.mean(df.Real.values)\n",
    "        \n",
    "        std_arr.append(std)\n",
    "        reg_rmse_arr.append(reg_rmse)\n",
    "        reg_mape_arr.append(reg_mape)\n",
    "        rc_rmse_arr.append(rc_rmse)\n",
    "        rc_mape_arr.append(rc_mape)\n",
    "        \n",
    "        \n",
    "        print(f\"{n} std == {std}\")\n",
    "        print(f\"     rmse == {reg_rmse}\")\n",
    "        print(f\"     mape == {reg_mape}\")\n",
    "        print(f\"     rmse == {rc_rmse}\")\n",
    "        print(f\"     mape == {rc_mape}\")\n",
    "\n",
    "    ### plot\n",
    "    plt.figure(figsize=(8, 4)) \n",
    "    plt.scatter(names, np.array(std_arr), label=f'Stock Volatility')\n",
    "    # plt.scatter(names, np.array(std_arr), label=f'Stock {s}-step moving std')\n",
    "    \n",
    "    plt.scatter(names, np.array(reg_rmse_arr), label=f'LSTM {s}-step rmse')\n",
    "    plt.scatter(names, np.array(rc_rmse_arr), label=f'Optical RC {s}-step rmse')\n",
    "    \n",
    "    # plt.scatter(names, np.array(reg_mape_arr), label=f'{s} reg mape')\n",
    "    # plt.scatter(names, np.array(rc_mape_arr), label=f'{s} rc mape')\n",
    "    \n",
    "    plt.legend(fontsize=\"8\", loc =\"upper right\")\n",
    "    plt.xlabel(\"Stock index\", fontsize=\"13\")\n",
    "    plt.ylabel('Multi-step stats (Nomalized)', fontsize=\"13\")\n",
    "    # plt.show()\n",
    "    plt.savefig(f'{fig_path}/{s}_step_error_comparison.png', dpi=600, bbox_inches='tight')\n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d90ed379-b284-4087-b8aa-4cbb160e7e0a",
   "metadata": {},
   "source": [
    "#### multi-step volatility (STD) comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a8f05de8-c34c-46fe-939c-eb0f45c2f1ec",
   "metadata": {},
   "outputs": [],
   "source": [
    "names=[\"^NYA\", \"^N225\", \"^HSI\", \"MME=F\", \"^IXIC\", \"VTHR\", \"UKX.L\"]\n",
    "steps=[1, 4, 10]\n",
    "\n",
    "d = dict()\n",
    "\n",
    "for s in steps:\n",
    "    print(\"   \")\n",
    "    print(f\"---- step == {s} -----\")\n",
    "    std_arr = []\n",
    "    \n",
    "    for n in names:\n",
    "        ### reg prediction results\n",
    "        df, reg_date = load_reg_dataframe(n, s)\n",
    "\n",
    "        ### calculate basic stats \n",
    "        if s == 1:\n",
    "            std = df.Real.rolling(2).std().mean() / np.mean(df.Real.values)\n",
    "        else:\n",
    "            std = df.Real.rolling(s).std().mean() / np.mean(df.Real.values)\n",
    "            \n",
    "        std_arr.append(std)\n",
    "        print(f\"{n} std == {std}\")\n",
    "        \n",
    "    d[f'{s}'] = std_arr\n",
    "\n",
    "\n",
    "## whole dataframe std\n",
    "all_std_arr = []\n",
    "for n in names:\n",
    "    ### reg prediction results\n",
    "    df, reg_date = load_reg_dataframe(n, s)\n",
    "\n",
    "    ### calculate basic stats \n",
    "    std = df[['Real']].std().Real / np.mean(df.Real.values)\n",
    "        \n",
    "    all_std_arr.append(std)\n",
    "    print(f\"{n} whole dataframe std == {std}\")\n",
    "    \n",
    "\n",
    "### plot\n",
    "plt.figure(figsize=(8,5)) \n",
    "for k in d:\n",
    "    plt.scatter(names, d[f'{k}'], label=f'{k}-step')\n",
    "plt.scatter(names, all_std_arr, label=f'all')\n",
    "\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel(\"Stock index\")\n",
    "plt.ylabel('Multi-step moving STD')\n",
    "# plt.show()\n",
    "plt.savefig(f'{fig_path}/multistep_volatility_comparison.png', dpi=600, bbox_inches='tight')\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c5fe3084-13bf-4b15-82fa-9feb7f8d0837",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "ad4879d9-6fb0-430d-812a-ae92baf420b3",
   "metadata": {},
   "source": [
    "### Replot correlation matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "30c10d27-376f-45f8-b836-ed8cca418b9b",
   "metadata": {},
   "outputs": [],
   "source": [
    "filenames = [\n",
    "             '^HSI.csv',\n",
    "             '^NYA.csv', \n",
    "             '^N225.csv', \n",
    "             'MME=F.csv', \n",
    "             '^IXIC.csv', \n",
    "             'VTHR.csv', \n",
    "             'UKX.L.csv'\n",
    "            ]\n",
    "\n",
    "\n",
    "from datetime import date\n",
    "# today = date.today().strftime('%Y-%m-%d')\n",
    "today = '2023-12-19'\n",
    "print(\"Today's date:\", today)\n",
    "\n",
    "n_in = 10\n",
    "n_out = 10\n",
    "train_num = 500 \n",
    "test_num = 100 \n",
    "total_num = train_num + test_num\n",
    "\n",
    "# features_name_list = ['MACD', 'RSI', 'ATR', 'DXYNYB', 'VIX', 'EFFR', 'UMCSENT', '^IRX', '^TYX', '^TNX', 'Tspread', 'SOFR']\n",
    "features_name_list = ['EFFR', 'VIX', 'DXYNYB', 'MACD', 'RSI', 'ATR', 'UMCSENT']\n",
    "n_vars = len(features_name_list)\n",
    "print(f'vars numbers = {n_vars}')\n",
    "\n",
    "\n",
    "value_name=['Close']\n",
    "Date_format='%Y-%m-%d'\n",
    "if_plot_train_test_results=False\n",
    "\n",
    "\n",
    "# rlt_path = f'./multivariate_rlt_experiment/{today}'\n",
    "# data_path = f'./multivariate_data_experiment/{today}'\n",
    "\n",
    "rlt_path = f'../multivariate_rlt_experiment/lstm_multistep'\n",
    "data_path = f'../multivariate_data_experiment'\n",
    "\n",
    "fig_path_corr = '../final results/corr'\n",
    "\n",
    "# filenames = list_files(data_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "40a2ddbd-16b8-49f2-9ada-79e57608ab6c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def corr_matrix_plot_triangle(df, \n",
    "                     fig_path, \n",
    "                     filename, \n",
    "                     features_corr,\n",
    "                     save_fig=True, \n",
    "                     suffix=''):\n",
    "    sns.set_theme(style=\"white\")\n",
    "    sns.set(font_scale=1.5)\n",
    "    \n",
    "    # Compute the correlation matrix\n",
    "    corr = df[features_corr].corr()\n",
    "    \n",
    "    # Generate a mask for the upper triangle\n",
    "    # mask = np.triu(np.ones_like(corr, dtype=bool))\n",
    "    mask = np.triu(corr, 1)\n",
    "    \n",
    "    # Set up the matplotlib figure\n",
    "    f, ax = plt.subplots(figsize=(10, 7))\n",
    "    \n",
    "    # Generate a custom diverging colormap\n",
    "    cmap = sns.diverging_palette(230, 200, as_cmap=True)\n",
    "    \n",
    "    # Draw the heatmap with the mask and correct aspect ratio\n",
    "    sns.heatmap(corr, mask=mask, cmap=cmap, vmin=-1, vmax=1, center=0, annot=True, annot_kws={'size': 14, 'weight':'bold'},\n",
    "                square=True, linewidths=.5, cbar_kws={\"shrink\": .5})\n",
    "    ax.set_title(f'{filename[:-4]} Corr matrix', weight='bold', **csfont)\n",
    "\n",
    "    \n",
    "    # ax.set_ylabel('features_corr')\n",
    "\n",
    "    # plt.xlabel(\"Stock index\", fontsize='13', **csfont)\n",
    "    # plt.ylabel(\"NRMSE Difference\", fontsize='13', **csfont)\n",
    "    plt.xticks(rotation=40, weight='bold', **csfont)\n",
    "    plt.yticks(rotation=0, weight='bold', **csfont)\n",
    "    \n",
    "    if save_fig == True:\n",
    "        print(f'--save corr matrix heatmap to {fig_path}--')\n",
    "        plt.savefig(f'{fig_path}/{filename[:-4]}_corr_matrix_heatmap{suffix}.png', dpi=300, bbox_inches='tight')\n",
    "        \n",
    "    return \n",
    "\n",
    "def corr_matrix_plot(df, \n",
    "                     fig_path, \n",
    "                     filename, \n",
    "                     features_corr,\n",
    "                     save_fig=True, \n",
    "                     suffix=''):\n",
    "    sns.set_theme(style=\"white\")\n",
    "    \n",
    "    # Compute the correlation matrix\n",
    "    corr = df[features_corr].corr()\n",
    "    \n",
    "    # Set up the matplotlib figure\n",
    "    f, ax = plt.subplots(figsize=(11, 11))\n",
    "    \n",
    "    # # Generate a custom diverging colormap\n",
    "    # cmap = sns.diverging_palette(230, 20, as_cmap=True)\n",
    "    \n",
    "    # Draw the heatmap with the mask and correct aspect ratio\n",
    "    color1 = sns.color_palette(\"ch:s=-.2,r=.6\", as_cmap=True)\n",
    "    color2 = sns.cubehelix_palette(start=.5, rot=-.5, as_cmap=True)\n",
    "    color3 = sns.diverging_palette(230, 20, as_cmap=True)\n",
    "    sns.heatmap(corr, cmap=color2, annot=True, vmax=.3, center=0,\n",
    "                square=True, linewidths=.5, cbar_kws={\"shrink\": .5})\n",
    "    ax.set_title(f'{filename[:-4]} Corr matrix', fontsize=20)\n",
    "    # ax.set_ylabel('features_corr')\n",
    "    # plt.show()\n",
    "    \n",
    "    if save_fig == True:\n",
    "        print(f'--save corr matrix heatmap to {fig_path}--')\n",
    "        plt.savefig(f'{fig_path}/{filename[:-4]}_corr_matrix_heatmap{suffix}.png', dpi=600, bbox_inches='tight')\n",
    "        \n",
    "    return "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0636ec87-da3d-43cd-8e7a-19b6e7a162ce",
   "metadata": {},
   "outputs": [],
   "source": [
    "for stock in filenames:\n",
    "    print(stock)\n",
    "    df = pd.read_csv(f'{data_path}/{stock}', low_memory=False)\n",
    "    df = df.reset_index(drop=False)\n",
    "    \n",
    "    features_correlation = features_name_list + ['Close']\n",
    "    \n",
    "    ### plot corr matrix between features\n",
    "    corr_matrix_plot_triangle(df, fig_path_corr, stock, features_correlation, save_fig=True, suffix='')\n",
    "    # corr_matrix_plot(df, fig_path_corr, stock, features_correlation, save_fig=True, suffix='')\n",
    "    print(features_correlation)\n",
    "\n",
    "    # cols = features + ['Close']\n",
    "    # boxplot(df, \n",
    "    #         filename, \n",
    "    #         fig_path_boxplot, \n",
    "    #         cols,\n",
    "    #         save_fig=True,\n",
    "    #         suffix='')\n",
    "\n",
    "\n",
    "for file in filenames:\n",
    "    dataset = pd.read_csv(f'{data_path}/{file}', low_memory=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fa932602-6d02-4819-a5be-d03e5cabb37c",
   "metadata": {},
   "outputs": [],
   "source": [
    "dataset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "44a6e939-3dd4-4ad1-a189-56dcc573d1ba",
   "metadata": {},
   "outputs": [],
   "source": [
    "corr = dataset[features_name_list].corr()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "be4fbb52-2fe3-43ca-aa66-c6faf489fa10",
   "metadata": {},
   "outputs": [],
   "source": [
    "corr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47c4af25-5561-4f4e-8403-4a535df7804b",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> data_analysis_fig/code_arxiv/Data_analysis_May_11_2024.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "9505c4da-ca62-40b7-8341-8d5658f95291",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import csv\n",
    "import os\n",
    "import re\n",
    "import itertools\n",
    "import datetime\n",
    "from datetime import datetime\n",
    "import keras\n",
    "\n",
    "import time\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tensorflow import keras\n",
    "from tensorflow.keras import layers\n",
    "\n",
    "\n",
    "# To plot pretty figures\n",
    "%matplotlib inline\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import joblib\n",
    "from scipy.io import savemat\n",
    "import yfinance as yf\n",
    "import talib\n",
    "from ta import add_all_ta_features\n",
    "from ta.utils import dropna\n",
    "\n",
    "\n",
    "from sklearn.preprocessing import MinMaxScaler \n",
    "from sklearn.preprocessing import StandardScaler\n",
    "from sklearn.pipeline import make_pipeline\n",
    "\n",
    "# Modeling and Forecasting\n",
    "# ==============================================================================\n",
    "from sklearn.linear_model import LinearRegression, ElasticNet, Lasso, SGDRegressor, BayesianRidge, LogisticRegression, Ridge\n",
    "from sklearn.neighbors import KNeighborsRegressor\n",
    "from sklearn.tree import DecisionTreeRegressor\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "\n",
    "from math import sqrt\n",
    "from numpy import concatenate\n",
    "from matplotlib import pyplot\n",
    "from pandas import read_csv\n",
    "from pandas import DataFrame\n",
    "from pandas import concat\n",
    "from sklearn.preprocessing import MinMaxScaler\n",
    "from sklearn.preprocessing import StandardScaler\n",
    "\n",
    "from sklearn.preprocessing import LabelEncoder\n",
    "from sklearn.metrics import mean_squared_error\n",
    "from keras.models import Sequential\n",
    "from keras.layers import Dense\n",
    "from keras.layers import LSTM\n",
    "import pandas as pd\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "afdb9d55-813c-42b3-9006-1afee648542b",
   "metadata": {},
   "outputs": [],
   "source": [
    "csfont = {'fontname':'Times New Roman'}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "29725e10-3e67-4896-9078-dd06a35ef5fc",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "from scipy.io import savemat\n",
    "\n",
    "\n",
    "def check_outdir(outdir):\n",
    "\n",
    "    if not os.path.exists(outdir):\n",
    "        print(f'---create path {outdir}---')\n",
    "        os.makedirs(outdir)\n",
    "\n",
    "    return\n",
    "                                                                               \n",
    "def save_df(file, name, outdir, save_index=True, format='csv'):\n",
    "    print(format)\n",
    "\n",
    "    check_outdir(outdir)\n",
    "    file_path = os.path.join(outdir, name)\n",
    "\n",
    "    if format == 'csv':\n",
    "        print(f'---save {name} to {outdir} in format .csv---')\n",
    "        file_csv = file_path + '.csv'\n",
    "        file.to_csv(file_csv, index=save_index)\n",
    "        print(f'--- final result is saved as {name}.{format} ---')\n",
    "\n",
    "    elif format == 'mat':\n",
    "        print(f'---save {name} to {outdir} in format .mat---')\n",
    "        file_mat = file_path + '.mat'\n",
    "        savemat(file_mat, file)\n",
    "        print(f'--- final result is saved as {name}.{format} ---')\n",
    "\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "00d00fe4-0cd2-4634-8700-02ea63881248",
   "metadata": {},
   "outputs": [],
   "source": [
    "#### Calculate the metrics RMSE and MAPE ####\n",
    "def calculate_rmse(y_true, y_pred):\n",
    "    \"\"\"\n",
    "    Calculate the Root Mean Squared Error (RMSE)\n",
    "    \"\"\"\n",
    "    rmse = np.sqrt(np.mean((y_true - y_pred) ** 2))\n",
    "    return rmse\n",
    "\n",
    "\n",
    "def calculate_mape(y_true, y_pred):\n",
    "    \"\"\"\n",
    "    Calculate the Mean Absolute Percentage Error (MAPE) %\n",
    "    \"\"\"\n",
    "    y_pred, y_true = np.array(y_pred), np.array(y_true)\n",
    "    mape = np.mean(np.abs((y_true - y_pred) / y_true)) * 100\n",
    "    return mape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "65102dc1-f1cb-42a5-b502-d7adbc9c2323",
   "metadata": {},
   "outputs": [],
   "source": [
    "def list_files(path, format='.csv'):\n",
    "    f'''return a list contain all filenames strings with format eg. [f1.csv, f2.csv, f3.csv]'''\n",
    "    filenames = []\n",
    "    for f in os.listdir(path):\n",
    "        name, ext = os.path.splitext(f)\n",
    "        if ext == format:\n",
    "            filenames.append(f)\n",
    "            \n",
    "    return filenames"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "51eee3ad-092d-4820-81aa-9b06c960c0f5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/Users/audreyw/Library/CloudStorage/GoogleDrive-wfaugust@gmail.com/Shared drives/Spatial optics-economic/experiment and analytical results/multivariate_python_fw'"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import os\n",
    "os.path.abspath(os.getcwd())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "603cf635-b55b-47dd-8576-9ab645b7a97b",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig_path = '../final results'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "416053be-571a-410a-8797-e423d11971d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# -*- coding: utf-8 -*-\n",
    "\"\"\"\n",
    "Created on Wed Feb 28 10:33:47 2024\n",
    "\n",
    "@author: ting\n",
    "\"\"\"\n",
    "import numpy as np\n",
    "from scipy.io import loadmat\n",
    "from plot_sequence import *\n",
    "import matplotlib.pyplot as plt\n",
    "from datetime import datetime\n",
    "\n",
    "\n",
    "csfont = {'fontname':'Times New Roman'}\n",
    "\n",
    "def plot_stock_train_test(Y_train,Y_test,Y_pred_test,date_train,date_test,fang_file_name,title,target=\"Stock Price\"):\n",
    "    # fang_file_name=sio.loadmat(\"rlt-30-year-treasury-bond-rate-yield-chart\")\n",
    "    \n",
    "    str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), '%m/%d/%Y')\n",
    "    # fd = np.genfromtxt(file_name+\".csv\", delimiter=',')\n",
    "    fd = np.genfromtxt(fang_file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    fd_date=fd['Date']\n",
    "    Lasso=fd[\"Lasso\"]\n",
    "    ElasticNet=fd[\"ElasticNet\"]\n",
    "    RandomForestRegressor=fd[\"RandomForestRegressor\"]\n",
    "    KNeighborsRegressor=fd[\"KNeighborsRegressor\"]\n",
    "    BayesianRidge=fd[\"BayesianRidge\"]\n",
    "    Real=fd[\"Real\"]\n",
    "    Ridge=fd[\"Ridge\"]\n",
    "    linear_regression=fd[\"Linear_regression\"]\n",
    "    SGDRegressor=fd[\"SGDRegressor\"]\n",
    "    \n",
    "    \n",
    "    fig,ax=plt.subplots()\n",
    "    ax.plot(np.concatenate((date_train,date_test)), np.concatenate((Y_train,Y_test)),label=\"True\")\n",
    "    \n",
    "    ax.plot(date_test,Y_pred_test,label=\"RC Prediction\")\n",
    "    # ax.plot(fd_date,BayesianRidge,label=\"BayesianRidge\")\n",
    "    ax.plot(fd_date,Lasso,label=\"Lasso\")\n",
    "    # ax.plot(fd_date,ElasticNet,label=\"ElasticNet\")\n",
    "    # ax.plot(fd_date,RandomForestRegressor,label=\"RandomForestRegressor\")\n",
    "    # ax.plot(fd_date,KNeighborsRegressor,label=\"KNeighborsRegressor\")\n",
    "    # ax.plot(fd_date,Ridge,label=\"Ridge\")\n",
    "    # ax.plot(fd_date,linear_regression,label=\"Linear\")\n",
    "    # ax.plot(fd_date,SGDRegressor,label=\"SGDRegressor\")\n",
    "    \n",
    "    # formatter = mtick.FormatStrFormatter('%% %1.1f')\n",
    "    # ax.yaxis.set_major_formatter(formatter)\n",
    "    # ax.yaxis.set_major_formatter(mtick.PercentFormatter())\n",
    "    ax.tick_params(axis='x', labelsize=12)\n",
    "    ax.tick_params(axis='y', labelsize=12)\n",
    "    \n",
    "    plt.ylabel(target,fontsize=18,**csfont)\n",
    "    plt.xlabel(\"Date\",fontsize=18,**csfont)\n",
    "    plt.title(title,fontsize=18,**csfont)\n",
    "    plt.xticks(rotation=45)\n",
    "    plt.legend(loc='upper center',bbox_to_anchor=(1.25, 1),prop={'family':'Times New Roman','size':12})\n",
    "    # plt.title(\"Testing\")\n",
    "    plt.show()\n",
    "    return \n",
    "\n",
    "def load_rc(stock_name, step):\n",
    "    file_name = None\n",
    "    \n",
    "    # if step==1:\n",
    "    #     file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+stock_name+\"_RC_multi_step_w1_h1.csv\"\n",
    "    # elif step==4:\n",
    "    #     file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+stock_name+\"_RC_multi_step_w4_h4.csv\"\n",
    "    # elif step==10:\n",
    "    #     file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+stock_name+\"_RC_multi_step_w10_h10.csv\"\n",
    "\n",
    "    if step==1:\n",
    "        file_name=\"../final results/predict 01/\"+stock_name+\"_RC_multi_step_w1_h1.csv\"\n",
    "    elif step==4:\n",
    "        file_name=\"../final results/predict 04/\"+stock_name+\"_RC_multi_step_w4_h4.csv\"\n",
    "    elif step==10:\n",
    "        file_name=\"../final results/predict 10/\"+stock_name+\"_RC_multi_step_w10_h10.csv\"\n",
    "    \n",
    "    \n",
    "    str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), '%Y-%m-%d')\n",
    "    fd = np.genfromtxt(file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    fd_date=fd['Date']\n",
    "    RC_predict=fd['RC_predict']\n",
    "    fd_true=fd['True']\n",
    "\n",
    "    return fd_date, RC_predict, fd_true\n",
    "\n",
    "\n",
    "def load_reg(stock_name,step):\n",
    "    if step==1:\n",
    "        file_name=\"../final results/predict 01/\"+'min_rmse_'+stock_name+\"_multi_step_w1_h1.csv\"\n",
    "    elif step==4:\n",
    "        file_name=\"../final results/predict 04/\"+'min_rmse_'+stock_name+\"_multi_step_w4_h4.csv\"\n",
    "    elif step==10:\n",
    "        file_name=\"../final results/predict 10/\"+'min_rmse_'+stock_name+\"_multi_step_w10_h10.csv\"\n",
    "    \n",
    "    str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), '%Y-%m-%d')\n",
    "    fd = np.genfromtxt(file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    fd_date=fd['Date']\n",
    "    reg=fd['Regression']\n",
    "\n",
    "    return fd_date, reg\n",
    "    \n",
    "def RMSE(Y_true,Y_pred):\n",
    "    \n",
    "    error=np.sqrt(np.mean((Y_true-Y_pred)**2))\n",
    "    \n",
    "    return error\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "e163a91c-4fa3-4bc7-81e1-f9e8eaf0c095",
   "metadata": {},
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "names=[\"^NYA\", \"^N225\",\"^HSI\",\"MME=F\",\"^IXIC\",\"VTHR\",\"UKX.L\"]\n",
    "steps=[1, 4, 10]\n",
    "\n",
    "# date,rc_predict,true=load_rc(\"^NYA\",1)\n",
    "# date,reg=load_reg(\"^NYA\",1)\n",
    "\n",
    "# plt.scatter(date,rc_predict)\n",
    "# plt.scatter(date,true)\n",
    "# plt.scatter(date,reg)\n",
    "rc_01=[]\n",
    "reg_01=[]\n",
    "\n",
    "rc_04=[]\n",
    "reg_04=[]\n",
    "\n",
    "\n",
    "rc_10=[]\n",
    "reg_10=[]\n",
    "\n",
    "rc_20=[]\n",
    "reg_20=[]\n",
    "\n",
    "\n",
    "for i in range(len(steps)):\n",
    "    step=steps[i]\n",
    "    for j in range(len(names)):\n",
    "        date,rc_predict,true=load_rc(names[j],step)\n",
    "        date,reg=load_reg(names[j],step)\n",
    "    \n",
    "        \"calculate N-RMSE\"\n",
    "        rc_error=RMSE(true,rc_predict)/np.mean(true)\n",
    "        reg_error=RMSE(true,reg)/np.mean(true)\n",
    "        # rc_error=RMSE(true,rc_predict)\n",
    "        # reg_error=RMSE(true,reg)\n",
    "        \n",
    "        if step==1:\n",
    "            rc_01.append(rc_error)\n",
    "            reg_01.append(reg_error)\n",
    "            \n",
    "        elif step==4:\n",
    "            rc_04.append(rc_error)\n",
    "            reg_04.append(reg_error)\n",
    "            \n",
    "        elif step==10:\n",
    "            rc_10.append(rc_error)\n",
    "            reg_10.append(reg_error)\n",
    "\n",
    "        elif step==20:\n",
    "            rc_20.append(rc_error)\n",
    "            reg_20.append(reg_error)\n",
    "\n",
    "\n",
    "# rc_01=[38.4,394,152,3.2,108,0.57,25]\n",
    "# reg_01=[97,333,255,8.5,106.9,1.23,50]\n",
    "\n",
    "# rc_04=[30.5,518,140,3.96,119,2.39,20.8]\n",
    "# reg_04=[184,599,451,16.4,237,2.5,101.8]\n",
    "\n",
    "# rc_10=[61,680,255,8.01,265,3.42,43.6]\n",
    "# reg_10=[311,943,696,26,409,4.4,172.9]\n",
    "\n",
    "# the_max=[17353,33753,29468,1391,16057,217,8012]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "01398dcb-f42a-4e07-9c1c-bd0330eef945",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "6c1ea6c1-657a-4e9d-9da3-e9127e6bed53",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plt.scatter(names,np.array(rc_01)/np.array(the_max),label=\"Optical RC 1 step pred scaled\")\n",
    "# plt.scatter(names,np.array(reg_01)/np.array(the_max),label=\"LSTM 1 step pred scaled\")\n",
    "# plt.scatter(names,np.abs(np.array(train_std)-np.array(test_std))/np.array(the_max),label=\"train - test\")\n",
    "plt.scatter(names,np.array(rc_01),label='Optical RC 1-step')\n",
    "plt.scatter(names,np.array(reg_01),label='LSTM 1-step')\n",
    "\n",
    "# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "plt.legend()\n",
    "plt.xlabel(\"1 step pred Stock index\")\n",
    "plt.ylabel(\"NRMSE\")\n",
    "plt.savefig(f'{fig_path}/NRMSE_fig_1.png', dpi=600, bbox_inches='tight')\n",
    "# =============================================================================\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "376f1bd3-3ff9-4781-ade4-0de5328badc6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plt.scatter(names,np.array(rc_04)/np.array(the_max),label=\"rc 04 scaled\")\n",
    "# plt.scatter(names,np.array(reg_04)/np.array(the_max),label=\"reg 04 scaled\")\n",
    "plt.scatter(names,np.array(rc_04),label='Optical RC 4-step')\n",
    "plt.scatter(names,np.array(reg_04),label='LSTM 4-step')\n",
    "\n",
    "# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "plt.legend()\n",
    "plt.xlabel(\"4 step pred Stock index\")\n",
    "plt.ylabel(\"NRMSE\")\n",
    "plt.savefig(f'{fig_path}/NRMSE_fig_4.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "a070fcc2-d460-4734-880e-edda5c9043da",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plt.scatter(names,np.array(rc_10)/np.array(the_max),label=\"rc 10 scaled\")\n",
    "# plt.scatter(names,np.array(reg_10)/np.array(the_max),label=\"reg 10 scaled\")\n",
    "plt.scatter(names,np.array(rc_10),label='Optical RC 10-step')\n",
    "plt.scatter(names,np.array(reg_10),label='LSTM 10-step')\n",
    "\n",
    "\n",
    "# plt.scatter(names,np.abs(np.array(train_std)-np.array(test_std))/np.array(the_max),label=\"train - test\")\n",
    "\n",
    "\n",
    "# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "plt.legend()\n",
    "\n",
    "plt.xlabel(\"Stock index\")\n",
    "plt.ylabel(\"10 step pred NRMSE\")\n",
    "plt.savefig(f'{fig_path}/NRMSE_fig_10.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "53349d97-cab7-4fd6-86f1-9773ced36e95",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "nrmse_diff_01 = - np.subtract(rc_01, reg_01) / reg_01\n",
    "nrmse_diff_04 = - np.subtract(rc_04, reg_04) / reg_04\n",
    "nrmse_diff_10 = - np.subtract(rc_10, reg_10) / reg_10\n",
    "\n",
    "plt.figure(figsize=(9, 6)) \n",
    "plt.scatter(names, np.array(nrmse_diff_01), marker=\"o\", s=50, label=' 1-step')\n",
    "plt.scatter(names, np.array(nrmse_diff_04), marker=\"^\", s=50, label=' 4-step')\n",
    "plt.scatter(names, np.array(nrmse_diff_10), marker=\"D\", s=50, label='10-step')\n",
    "plt.legend(loc='lower right'\n",
    "           # , bbox_to_anchor=(0.99, 1)\n",
    "           , prop={'family':'Times New Roman','weight':'bold', 'size':15}\n",
    "          )\n",
    "\n",
    "plt.ylim((0, 0.9))\n",
    "plt.xlabel(\"Stock index\", fontsize='17', weight='bold', **csfont)\n",
    "plt.ylabel(\"Relative NRMSE\", fontsize='17', weight='bold', **csfont)\n",
    "plt.xticks(rotation=0, fontsize='15', weight='bold', **csfont)\n",
    "plt.yticks(rotation=0, fontsize='15', weight='bold', **csfont)\n",
    "# plt.tick_params(axis='x', which='major', pad=7)\n",
    "\n",
    "plt.savefig(f'{fig_path}/Relative NRMSE Difference.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c3033595-2d5b-4d9b-8f6f-78b712c0dce1",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 258,
   "id": "a499a7e8-9efb-4ddf-9cb0-5c8780a62a63",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "color1 = (0.1, # redness\n",
    "         0.43, # greenness\n",
    "         0.47, # blueness\n",
    "         0.8 # transparency\n",
    "         ) \n",
    "\n",
    "color2 = (0.4, # redness\n",
    "         0.3, # greenness\n",
    "         0.7, # blueness\n",
    "         0.85 # transparency\n",
    "         ) \n",
    "\n",
    "color3 = (0.9, # redness\n",
    "         0.5, # greenness\n",
    "         0, # blueness\n",
    "         0.7 # transparency\n",
    "         )\n",
    "\n",
    "nrmse_diff_01 = - np.subtract(rc_01, reg_01) / reg_01\n",
    "nrmse_diff_04 = - np.subtract(rc_04, reg_04) / reg_04\n",
    "nrmse_diff_10 = - np.subtract(rc_10, reg_10) / reg_10\n",
    "\n",
    "x = np.arange(len(names))\n",
    "width = 0.15\n",
    "x1 = x\n",
    "x4 = x + width\n",
    "x10 = x + width * 2\n",
    "\n",
    "plt.figure(figsize=(12, 3)) \n",
    "plt.grid(color='gray', linestyle='dashed', zorder=-1.0)\n",
    "plt.bar(x1, np.array(nrmse_diff_01), width=width, label=' 1-step', color=color1, zorder=3)\n",
    "plt.bar(x4, np.array(nrmse_diff_04), width=width, label=' 4-step', color=color3, zorder=3)\n",
    "plt.bar(x10, np.array(nrmse_diff_10), width=width, label='10-step', color=color2, zorder=3)\n",
    "plt.legend(loc='upper right'\n",
    "           , bbox_to_anchor=(1.17, 0.42)\n",
    "           # , bbox_to_anchor=(1.01, 1.47)\n",
    "           , prop={'family':'Times New Roman','weight':'bold', 'size':14}\n",
    "          )\n",
    "\n",
    "plt.ylim((0, 1))\n",
    "plt.xlabel(\"Stock index\", fontsize='17', weight='bold', **csfont)\n",
    "plt.ylabel(\"Relative NRMSE\", fontsize='17', weight='bold', **csfont)\n",
    "plt.xticks(x + width, labels=names)\n",
    "plt.xticks(rotation=0, fontsize='15', weight='bold', **csfont)\n",
    "plt.yticks(rotation=0, fontsize='15', weight='bold', **csfont)\n",
    "# plt.tick_params(axis='x', which='major', pad=7)\n",
    "\n",
    "\n",
    "\n",
    "# plt.grid(True, color = \"grey\", linewidth = \"1.4\", linestyle = \"-.\")\n",
    "\n",
    "plt.savefig(f'{fig_path}/Relative NRMSE Difference bar 2.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "id": "8c171f7b-8d4f-468c-97ed-908775e8cc10",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_error = pd.DataFrame({'ticker':[], \n",
    "                         'step':[],\n",
    "                         'error':[]})\n",
    "\n",
    "for s, error_list in [(1, nrmse_diff_01), (4, nrmse_diff_04), (10, nrmse_diff_10)]:\n",
    "    df_error = pd.concat([df_error, pd.DataFrame({'ticker':names, 'step': [s]*len(names), 'error':error_list})])\n",
    "\n",
    "df_error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "5d17ba59-51e7-44d7-a146-3a652633fbb8",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>ticker</th>\n",
       "      <th>step</th>\n",
       "      <th>error</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>^NYA</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.814339</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>^N225</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.819331</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>^HSI</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.851664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>MME=F</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.805304</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>^IXIC</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.602684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>VTHR</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.783676</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>UKX.L</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.722626</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>^NYA</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.834234</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>^N225</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.136160</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>^HSI</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.690087</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>MME=F</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.758045</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>^IXIC</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.494876</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>VTHR</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.752680</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>UKX.L</td>\n",
       "      <td>4.0</td>\n",
       "      <td>0.795152</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>^NYA</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.802910</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>^N225</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.278181</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>^HSI</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.633359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>MME=F</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.692407</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>^IXIC</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.611482</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>VTHR</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.706541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>UKX.L</td>\n",
       "      <td>10.0</td>\n",
       "      <td>0.747376</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  ticker  step     error\n",
       "0   ^NYA   1.0  0.814339\n",
       "1  ^N225   1.0  0.819331\n",
       "2   ^HSI   1.0  0.851664\n",
       "3  MME=F   1.0  0.805304\n",
       "4  ^IXIC   1.0  0.602684\n",
       "5   VTHR   1.0  0.783676\n",
       "6  UKX.L   1.0  0.722626\n",
       "0   ^NYA   4.0  0.834234\n",
       "1  ^N225   4.0  0.136160\n",
       "2   ^HSI   4.0  0.690087\n",
       "3  MME=F   4.0  0.758045\n",
       "4  ^IXIC   4.0  0.494876\n",
       "5   VTHR   4.0  0.752680\n",
       "6  UKX.L   4.0  0.795152\n",
       "0   ^NYA  10.0  0.802910\n",
       "1  ^N225  10.0  0.278181\n",
       "2   ^HSI  10.0  0.633359\n",
       "3  MME=F  10.0  0.692407\n",
       "4  ^IXIC  10.0  0.611482\n",
       "5   VTHR  10.0  0.706541\n",
       "6  UKX.L  10.0  0.747376"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 257,
   "id": "51b39337-7f4f-45ed-981e-f7ee28ef5bf8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABLwAAAEyCAYAAADwXck1AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/SrBM8AAAACXBIWXMAAA9hAAAPYQGoP6dpAACTn0lEQVR4nOzdeVxUVf8H8M+9s4CIgCJKiqKCS5kmuORWYuVWaqWPWy7ZooaapeZCWa6llUuuqNkvzSXXyqXUstQ099xzF3HBVBQB2We5vz+QG5cZYBgGRu583s/Lnpnv3c5hDpd7v3PuOYIkSRKIiIiIiIiIiIhUQnR2AYiIiIiIiIiIiByJCS8iIiIiIiIiIlIVJryIiIiIiIiIiEhVmPAiIiIiIiIiIiJVYcKLiIiIiIiIiIhUhQkvIiIiIiIiIiJSFSa8iIiIiIiIiIhIVZjwIiIiIiIiIiIiVdE6uwBUfMxmM27evIkyZcpAEARnF4eIiIiIiIhUTpIkPHjwAJUqVYIoss8NFR8mvFzIzZs3UaVKFWcXg4iIiIiIiFzM9evXERAQ4OxikAthwsuFlClTBgAQFRUFX19fJ5eGqGhkZGRg2bJleP3116HX651dHKIiwXZOroDtnFwB2zm5gnv37qFGjRry/ShRcREkSZKcXQgqHomJifD29kZCQgK8vLycXRwiIiIiIiJSOd6HkrPwAVoXZDKZnF0EoiJjMplw9OhRtnNSNbZzcgVs5+QK2M7JFbB9k7Mw4eWCjEajs4tAVGSMRiM2b97Mdk6qxnZOroDtnFwB2zm5ArZvchYmvIiIiIiIiIiISFWY8CIiIiIiIiIiIlVhwssFCYLg7CIQFRlBEBAUFMR2TqrGdk6ugO2cXAHbObkCtm9yFs7S6EI4OwYREREREREVJ96HkrOopofX/PnzUaVKFQiCoPhXu3ZtTJs2DQCQkJCAkJAQaDQaCIIAT09PlC1bFoGBgRbbValSBb///ru8/wkTJqBixYry8jJlymD48OFYs2YN3NzcLLavUaMG1qxZAwDYuHEjKlWqpNj2gw8+sFqP8+fPIyQkBFqtVrE/Nzc3NG7cGGfOnCn0z4qDBpKaGY1G7Nq1i+2cVI3tnFwB2zm5ArZzcgVs3+Qsqkl4DRkyBBcvXkTVqlXlWLNmzXDu3DmMHTsWAODt7Y1jx45h7ty58Pb2xpUrV3D//n1cuXIFzZs3l7erWrUqLl68iOeff16OTZgwAZs2bQIAdOnSBdHR0Zg1axZ69OiBw4cPW2Sqf/vtN/To0QMA8PLLL+PixYvw9PRE8+bNcfnyZUyfPt1qPWrXri2XMbsffvgBhw8fxhNPPFGIn1ImTgtLamYymbB79262c1I1tnNyBWzn5ArYzskVsH2Ts2idXQBHcnd3R9WqVXHt2jUAQHBwsNXnhdu0aYNVq1bBz88PACCKIoKDg7Fv3z4AQLVq1eDu7q7Y5s6dOxg5ciRmzpyJ4cOHK5bVr18fCxYsQJ8+feTYhAkTsHz5cvn96dOnERgYiC1btqBs2bL51qV27dqK948//ni+2xARERGRen0SvtPZRSAHk8wS7sXVxZRhf0EQHTfO0aTI1g7bFxFRSaWaHl5ZNBqN/FoUrVdPp9NBq1Xm+rInxnImyQ4dOoTOnTvj888/t0h2Zenduzd69+4tv1+xYgU2bNgAAIiNjcXw4cPx888/25Tsslb23OpCRERERERERERKzKLkY/HixRg/fjw2bdqEFi1a5LnuggULUK1aNfn9O++8g6tXr+K1117DnDlzEBgYWMSltQ2TZ6RmoigiJCSE7ZxUje2cXAHbObkEAXB3dwM4iR2pGM/j5CyqeqTRkdLT0zFkyBD8/vvvuHDhAnQ6Xb7beHl5YeXKlXj22WdhMplw9+5d1K9fH9999x0aNWpUDKW2jS11ISqpdDodOnfu7OxiEBUptnNyBWzn5AqyJtIiUjPef5KzMOFlRWxsLFq2bIkjR44AAD7++GN5psf8NG/eHB9//DEmTJgAIHMK1ujo6CIqad7S09ORnp4uv09MTAQAJCUlwc3NDUBmtl2n08FgMMBsNsvrajQaaLVaZGRkQJIkOa7VaqHRaCziOp0OoigqjpcVFwQBGRkZirher4ckSTAYDIq4m5sbzGazIi4IAvR6PUwmk2KGj6y40WhUDITIOrl2nQwGA3777Te8+OKL0Ov1qqhT9rhaPifWqXB1Sk1NxbZt29CmTRu5HCW9Tmr8nFinwtXJYDDg999/R4cOHRTrluQ6ZcXt/Zwk88P9C5nllyQA2X82clwCsv/IChwXIAjIPW5Wfh4QBAiAxeckCELm5jnjYl5ld606SZKE5OQUlC7tIc/O7og6AVD9OYJ1Kjl1yvmeqLi4bMLL2mD2We7du4fHH39cTnh9/vnnqFu3Lvr27WvTvseNG4d169bhn3/+AQCMHTsWL7zwAurWrVv4ghfA1KlTMXHiRIv43Llz5UH5Q0JC0LlzZ2zduhXHjh2T12nVqhXCwsKwdu1aXL58WY536tQJoaGhWLJkCWJjY+V47969ERwcjJkzZypOzuHh4fD29rZIGI4dOxYJCQmIjIyUY3q9HhEREYiKisLKlSvluJ+fHwYPHowTJ05g8+bNcjwoKAh9+vTB3r17sXv3bjnOOrFOANC4cWP4+fmpqk5q/JxYJ/vq9Ndff+HkyZM4efKkauqkxs+JdSp8nQCgdevWmDVrlmrqVJjP6V5c5rWkVqOBT1kfpKenISkpOdv6Onh5eSE1NRUpKaly3N3dDZ6enkhOTkZa2n83nh4epeDh4YEHDx4gI+O/m2VPz9Jwd3dHQnwCjNluir28vKDX6xB3/77iJtfHxwcaUcS9uDhFncrq0yxu0AUAOr0eZrPZ4kZcp9NZxEVRhFarhclkUtyga0QRGq0WJqMRphw36BqNBkajUXHjrtVqIYpiZuIwx427KIowZGQockYFSToUtk5aAOnpjq1T3PedcOniJZil/9YPDAyETqvDpcuXFHUKDgqGwWjA1atX/yujICK4ZjCSk5MRExOjqH+1atWQkJCA27dvy3EPDw8EBATg3t17uBd3T457e3mjon9F3L51GwmJCXLct5wvfMv74saNG0hJSQEAbMdrPO+ptE7du3cHkTMIUs6vLUq4sLAw+Zf39ddfx9KlSy3WuXLlCgYMGIAdO3bIsf79+2PZsmUAMn+xf/31Vzz33HP466+/AGRmznft2oWmTZvmW4ZNmzZhyZIl2L17t9yr6qmnnsKhQ4eg1+ttqseuXbvQuvV/s6tcuXJFMT6YLaz18KpSpQquX7+umKGS31CwTmqqU3p6OmbNmoXRo0fD3d1dFXXKHlfL58Q6Fa5OycnJmD59OoYPHw43NzdV1EmNnxPrVLg6ZZ3Px4wZY/FFZUmtU1bc3s9pyrC/Hha+ZPSGMifdBOUt6zPPaheOMrLjGphNZkVMEAUIEBTtGshs8xIki89V1IiZvdDMyjYminnEzZKyHTyMm81mRVsSBAGCKCjiZbr94PLnPbXWKT4+Hv7+/khISICXlxeIiovqenjZklBKSUnJ91l5vV6PH374AY0bN8a1a9eQnp6OV199FYcOHUKVKlVy3e7o0aOYM2cOtmzZgvXr18u9wk6cOIGPPvoIX375ZcEqZIMlS5bg7bfftoi7ubnJjy7mF8/tuercfp65xa0dL7e4IAhW46IoWo1nfbuVk1artZh1E2Cd8oq7Qp1EUcy17CW1TnnFWSfXq1PWMbJvV9LrpMbPiXUqfJ14Lv+vToIo5Fg/6z+W+7E2CLrD4qL1xIwjEzauIutnVhQ/O1FjfaBwa3EBAgSN9bZUoPjDpJrFMXMZtDx7PHvbd/XzXm7xklonDlpPzqK6lufv7y+/TktLs7rOjRs3ULVq1Xz3VaFCBWzcuBEeHh4AgFu3buHll1+Wu93mdP36dbz77rtYtWoV3N3d0adPH/Ts2VNePnPmTOzatasAtcnfgQMHFN2PbWHtpEekFhqNBq1atWI7J1VjOydXwHZOroJtnNSObZycRXUJr3bt2smvL126ZHWdDRs24OWXX1bEsnfFzP66QYMGWLRokfz+2LFj6NWrl6JrKJA57lfHjh0xd+5cVKhQQY5HRkbKPcLMZjP69euHuGzjG3z77bcoW7YsnnrqKVy7di3XeuX25OnkyZMREBCQ63bWWMvmE6mFVqtFWFgY2zmpGts5uQK2c3IVTAaQ2vE8Ts6iupbXs2dPfP/99/j555/x999/IzIyEuHh4QAAk8mERYsWwdvbG88//7y8jSRJiuTYjRs3kJ6eLnfF7NOnD2bMmIHjx48DyByjq2fPnli6dCk8PT0RFRWFV199FampqahXr56iPD4+Phg8eDAiIiIAZPYC69WrFzZu3Ah3d3fMnDkT8fHxiI+Px/r16zFixAgAQHJysmI/N27cQPXq1eX36enp+Oijj/DLL79gyJAhBfoZ5XwenEhNMjIysHbtWnTv3t3mMfOIShq2c3IFJbWdd5g+r8j2/Vhc5SLbd1EoKxnyX8mFuT98fMxoNDIhQKrG+09yFtX18NJoNNi0aRMWLFiApk2b4sMPP0RwcDC6d++Ot99+G4GBgYpxtGbPno1q1aph3759ciwqKgo1a9bEunXrAAADBgyQZ8LKsmHDBlStWhV16tRBrVq1cPLkSVy8eBFVq1bFF198Ia83fvx4TJ48WbHtr7/+isceewxxcXEYMWIEfHx8UL9+ffzvf//D/fv3sWjRInz88ceKbV5++WU888wzCAsLw9NPP40KFSpgxowZAFDgHl4qm6eASEGSJFy+fJntnFSN7ZxcAds5uYqcg8gTqQ3P4+QsqpulkXKXmJgIb29v3LlzR56lkUht0tPTMW3aNIwdOzbXQUCJSjq2c3IFJbWdF2kPr8MlrYdXvLOL8EjL6uGVkZHh8F6MIzuucej+ikO5XpudXQQqIrGxsahQoQJnaaRip7oeXkRERERERERE5NqY8HJBHCOA1Eyr1aJTp05s56RqbOfkCtjOyVWwjZPasY2Ts7DluSDOBENqptFoEBoa6uxiEBUptnNyBWzn5CpEkX0QSN14/0nOwrOrC+IsGaRmGRkZWLBgAds5qRrbObkCtnNyFQYDZ7MkdeN5nJyFCS8XxHkKSM0kSUJsbCzbOaka2zm5ArZzchVs46R2bOPkLEx4ERERERERERGRqjDhRUREREREREREqsKElwvS6XTOLgJRkdHpdOjduzfbOaka2zm5ArZzchWcwY7UjudxchaeXV0QZ4IhNRNFEcHBwc4uBlGRYjsnV8B2Tq6C1+akdmzj5CxseS4oPT3d2UUgKjLp6emYOnUq2zmpGts5uQK2c3IVBs5gRyrH8zg5CxNeRKQ6nPqYXAHbObkCtnNyBZy/joioaDDhRUREREREREREqsKEFxERERERERERqQoTXi6Is2SQmul0OoSHh7Odk6qxnZMrYDsnV8E2TmrHNk7OwoSXCxIEwdlFICoygiDA29ub7ZxUje2cXAHbObkKtnFSO7ZxchYmvFwQB4AlNcvIyMC0adPYzknV2M7JFbCdk6tgGye1YxsnZ2HCi4iIiIiIiIiIVIUJLyIiIiIiIiIiUhUmvIiIiIiIiIiISFWY8HJBer3e2UUgKjJ6vR5jx45lOydVYzsnV8B2Tq6CbZzUjm2cnEW1Ca/27dtDEATFP39/fwwaNEix3rhx4+Dr6yuvU7duXfl11apV0bJlS1SrVk2Oubu7IywsDI0bN4Zer4cgCFi6dCnWrFmD2rVrWxyzXLlyGDRoEP7++2/Ur18foigqlvv4+KBt27a4fv06Zs2ahcqVK1sc66mnnoKvry+qVq2K9u3bY8OGDYX62UiSVKjtiR5lkiQhISGB7ZxUje2cXAHbObkKtnFSO7ZxchbVJry2bduGYcOGWcQWLVqkiE2ZMgWXL19G6dKlMWjQIOzZswcAsGTJEly7dg179+5F//795fX9/f2xa9cuHD58GKdOnULlypUBAD169MD58+fRs2dPed3SpUsjKioKixYtQsOGDXHy5El8+OGHiuMfOHAAv/76K6pUqYLhw4dj9OjRFsc6ceIEzp8/jzp16mD79u343//+hzFjxtj9szEYDHZvS/SoMxgMiIyMZDsnVWM7J1fAdk6ugm2c1I5tnJxF6+wCFKXx48fj//7v/5CUlAQA2L59Oxo0aGCxniAIqFy5MmbPno3U1FR07twZb731Vr77r127NqZMmaKI1apVS37t6+sLHx8fxfKgoCCLfWTn5eVl9Vjly5dHZGQkgoODAQBffvkl+vbtiyeffDLfchIRERGR7T4J32n3to/FVXZgSZS0aSXr0j0ZZZ1dhCJX2u2+s4tARES5UG0PLwAoV64c3n77bfn9vHnzYDQaLdb75ptvMGrUKLi5uUGv12Pw4ME2H6NLly6oUaOG/F4QBKuvc4vl9z67oKAgOSEmSRJ27rT/YoyIiIiIiIiISK1UnfACgPfeew8ajQYAcOPGDaxdu1ax3GAwYN26dejXrx8AwMPDA+3atbN5/15eXnj22WcdV+B86HQ6+TW7hhJZx4ExyRWwnZMrYDsnV5D7191ERFQYqk94VatWDV26dJHfz5o1S7F89erV+N///lciLqguXryIe/fuAcjsCda2bVu79uPm5ubIYhE9Utzc3BAREcF2TqrGdk6ugO2cXIWuBNyHEBUGz+PkLCVrIAA7jRgxAuvWrQMAHDlyBH/++afcK2vJkiXYsmVLkRz31q1bCAsLs4jZ48KFC3IvNFEU8dlnn+U7fld6ejrS09Pl94mJiQCA1NRU+aQjiiJ0Oh0MBgPMZrO8rkajgVarRUZGhmJWDa1WC41GYxHX6XQQRVFxvKy4IAjIyMhQxPV6PSRJsuil5ubmBrPZrIgLggC9Xg+TyaR4JDUrbjQaYTKZ5Djr5Np1MpvNiI6ORs2aNeX1S3qdssfV8jmxToWrU0ZGBi5fvoxq1apBFEVV1EmNnxPrVLg6mc1mXL9+HUFBQRZDUhR1nYCHs4pln1hMyNzGMi5AELKvn2Mjxfu84gVZl9RDgtksQRQFOLqvl9lkVrwXRAECBMXvKpDZ5iVIkMzKdiZqREhSjrjwcP3c4mZJOSPfw7jZbFY0Y0EQIIiCIp6enu7y5z211snasEJExcElEl5NmzZF8+bNsW/fPgDAzJkz8eyzz2Lr1q145plnUKZMmSI5btYsi9ktXboUb7zxhk3b37p1C82bN8fZs2cRHx8PAGjRogXmzJmD0NDQfLefOnUqJk6caBH/6quv4O7uDgAICQlB586dsXXrVhw7dkxep1WrVggLC8PatWtx+fJlOd6pUyeEhoZiyZIliI2NleO9e/dGcHAwZs6cqTg5h4eHw9vbG9OmTVOUYezYsUhISEBkZKQc0+v1iIiIQFRUFFauXCnH/fz8MHjwYJw4cQKbN2+W40FBQejTpw/27t2L3bt3y3HWiXUCgLfeegt+fn6qqpMaPyfWyb46/fnnn/jrr79UVSc1fk6sU+HrBADDhw+36KFf1HUCyiA5ORlpaf/dtHl4lIKHhwcePHiAjIz/biw9PUvD3d0dCfEJMJpMMD5MAmg0GggCYDT+d1P5X1yyiGu1GkgSFDehmXGtHNdI/126C4IACRI0UrbkRfZ8Sc68myPj1nJ1VuJ5DE2rGlopsy0U8EcDAYDZYJSTBSY8TAI9TKpmTyL8FzdDypk0EgRIZrNi/6IgwBBzCMnJyYq4R2Bz6LQ6XLp8SVGW4KBgGIwGXL16Nds+RATXDEZKSgpiYmLkuF6vR7Vq1ZCYmIjbt2//t28PDwQEBCAuLg734u7JcW8vb1T0r4jYO7FISEyQ477lfOFb3hc3b95ESkoKAGD7tGk876m0Tt27dweRMwiSIgWvXj/88AO6du0KIDODfe7cObz//vv49ttvUaFChTy3nTBhgpw4CgwMRHR0tN3r5kx45fzxZ18eGBiIqKgotGnTBn/88QcAwNvbG0eOHJFna8yLtR5eVapUwfXr1+Hn5weA31CwTuqrU3p6OmbNmoXRo0fD3d1dFXXKHlfL58Q6Fa5OycnJmD59OoYPHw43NzdV1EmNnxPrVLg6ZZ3Px4wZYzGpT1HXafKwvXb38Ip5+CWlvJEDe3hp03QWS0WYLGKPChfId8Fbf8fubbN6E5rNZvm1o7zX+CNFcgwAdJUbP9I9vMp0+8Hlz3tqrVN8fDz8/f2RkJAgT8JGVBxcoocXALzyyiuoUaMGoqKiYDab8fbbb+PJJ5/MN9nlbKIoYsWKFXjqqacQGxuLhIQEdOnSBQcOHICHh0ee27q5uVl9XtpaPPtg+NnlNrZZbvHcns+2FhcEwWpcFEWrcY1GI09AkJ1Wq4VWa9mUWSfXrpMoirmWvaTWKa846+R6dco6RvbtSnqd1Pg5sU6Fr5OzzuWCIFjN2OQfz7kwt7SPtXhB1iXKW84edlmJY1FjmVwTIEDQWJ9hvkDxh49N5pRbQi97PPvvrauf93KLl9Q6OTqhS2Qrl2l5oiji/fffl9//9ddf+OCDD5xXoAJ47LHHsGzZMvmP1KlTpzBw4EC795fzW1IiNREEAX5+fmznpGps5+QK2M7JVbCFk9rxPE7O4jIJLwB488034ePjAyDzOeLq1avbtF32bp35PQGafXnO7sLWYjn3l71rafZlHTp0wPDhw+X3K1euxPz58/MpuXUlYUZKInvp9XoMHjyY7ZxUje2cXAHbObkKgb1fSOV4HidncZlHGgGgdOnSGDRoED7//HOMGTPG5u3OnTsnv7579y7i4uJQrlw5q+teuHBBse7du3dRvnx5OXb27FnF+pcuXULNmjWtLr979y7i4+PlJN20adPw559/4siRIwAyB3GtXbs2XnjhBZvrAlgOhkqkJiaTCSdOnMBTTz1ltQs3kRqwnZMrYDunkqAwgyFb+3LcUe4np1rErlyOLrLj5ebpoGrFfkx69PD+k5zF7q8TbB3rfvny5fYeoki8++676Ny5M5566ql81121ahWCgoKwbt06OZaSkoLg4GCLmRbXrFmDWrVqYfXq1XIsNTUVNWvWxKBBg/D333+jUaNGmDFjhmK70NBQPP/889i/fz8aNGiAmTNnKo5Vs2ZN9O/fH0DmM9WrV6+WZ5U0GAxo3749PvzwwwL9DDgtLKmZ0WjE5s2b2c5J1djOyRWwnZOrcIkZxMil8TxOzmJ3D6/q1avnOVshAOzbtw8DBgxA37597T2Mw1WuXBkbN260ad3XXnsNr732mk3r9ujRAz169MhznayeWbk5fvx4vscJCgpCYmKiTWUiIiIiIiIiInJFdvfwunbtGpYtW2Z1WUpKCj766CO0bt3aYtpUIiIiIiIiIiKiolSoERKHDRuGadOmye8lScKSJUtQs2ZNTJs2jcmuRxRnySA1EwQBQUFBbOekamzn5ArYzomI1IHncXIWuxNeHTt2lAdvf+mll7Bq1So89dRTGDRoEP79919HlpEcjLNkkJrp9Xr06dOH7ZxUje2cXAHbObkKpgJI7XgeJ2exO+HVqlUraDQaPPfcc0hMTETfvn3xzz//yIPZe3l5YdCgQXBzc3NYYckxOGggqZnRaMSuXbvYzknV2M7JFbCdExGpA8/j5Cx2J7w++ugjvP7663jyySexb98+AP/N3PjWW2/h8uXLiIyMxOeff+6YkpLDcFpYUjOTyYTdu3eznZOqsZ2TK2A7J1fBWRpJ7XgeJ2exO+GVkZGBFStWICMjA5IkQZIktG/fHkuXLsWlS5dw9epVAMBff/3lsMISERERERERERHlR+uIndStWxfTp09Hu3btAGSO7/Xmm2/i7t272L9/P1avXu2IwxAREREREREREeWrULM0lipVCrNmzcKJEyfkZBcAlCtXDj/++CNq1qxZ6AKS44lioT52okeaKIoICQlhOydVYzsnV8B2Tq6Cg9aT2vE8Ts5idw8vrVaLPXv2ICQkxOpyQRAwb948/PDDD3YXjoqGTqdzdhGIioxOp0Pnzp2dXQyiIsV2Tq6A7ZyISB14/0nOYneq9bvvvss12ZWldOnSWLRokb2HoCJiMBicXQSiImMwGLBp0ya2c1I1tnNyBWznRETqwPM4OYvdCa+ePXsCyGy8+/btw5YtW+RlZ8+eRXJysmI9enSYzWZnF4GoyJjNZhw7doztnFSN7ZxcAds5uQrO0khqx/M4OUuhHqZdvXo1qlSpgmeeeQaDBw+W42XKlEG3bt3wxx9/FLqAREREREREREREBWF3wmvr1q3o3bs37ty5A0lSfi8REBCARYsW4eWXX8aRI0cKXUgiIiIiIiIiIiJb2Z3wmjBhAho1aoRp06Zh8eLFKFeunGJ5lSpVULZsWUycOLHQhSTH0mg0zi4CUZHRaDRo1aoV2zmpGts5uQK2c3IVnKWR1I7ncXIWu2dpjI2NxcWLF+XG+8033yiWR0dHIyYmBikpKYUrITmcVmv3x070yNNqtQgLC3N2MYiKFNs5uQK2cyIideD9JzmL3T283NzcEBcXJ78XhP++m7h+/Tq6du0KSZI4I8MjKCMjw9lFICoyGRkZWLFiBds5qRrbObkCtnNyFRy0ntSO53FyFrtTrS1atEDt2rXx+uuvIzg4GLdu3cLYsWPxzz//4LfffoPBYIAgCAgJCXFkeckBco65RqQmkiTh8uXLbOekamzn5ArYzomI1IHncXIWuxNekyZNwubNmzFnzhw59uWXXwL4r0ELgoCIiIhCFpGIiIiIiIiIiMh2dj/SWKlSJfzxxx+oU6cOJElS/AMAX19fLF26FO3atXNYYYmIiIiIiIiIiPJTqNHj6tati9OnT2P79u3Yu3cvYmNj4efnhzp16qBr164oVaqUo8rpUPv27UNMTAy6devm7KI4BQcNJDXTarXo1KkT2zmpGts5uQK2c3IVnKWR1I7ncXKWQrc8QRDQvn17tG/f3hHlKXIGgwH9+/fH9evX0axZMwQEBMjL1qxZg08++QQXLlxQbFOhQgV06NABb7/9Ntq1a2cx82SlSpUwevRovPfeezh06BB69OiB6OhoAJmD+7/yyiuYOHEievXqhVOnTsFoNMrblipVCqGhofj555/h7e2t2O/Zs2fx9ddfY8eOHXjw4AGCgoLg5uaGSpUqoU2bNtBoNDhz5gw+/vjjAv0MOC0sqZlGo0FoaKizi0FUpNjOyRWwnRMRqQPvP8lZ7H6k0VarV68u6kMUSGRkJK5duwZBEDBu3DjFsh49euD8+fPo2bOnHPPw8MDZs2exdOlStGzZEufOnUOVKlUU23333Xd47733AABNmjTBxYsXUbNmTdSqVQtnzpzB6tWrUbt2bRw9ehTz5s1TbPvDDz9g7969imSXwWDAmDFjULduXSxevBjDhw/HpUuXsGPHDvz88894/fXXERERgf/9738wmUwF/hlwlgxSs4yMDCxYsIDtnFSN7ZxcAds5uQoO501qx/M4OYtNPbzefPPNAu9YkiRcvHgR1apVUySQnCk+Ph6TJk3C0KFDUapUKXz22WcYMWIE6tevr1ivVq1a8uvy5cujXLly8vsqVapgxYoVaN26NcxmM4DMAfxbt24NUczMH8bExMBkMuGPP/5AYGBgrvsGgNq1ayveS5KEbt26YePGjRBFEb/88gueffZZxTotW7bE9u3b0ahRI7t+Dpwlg9RMkiTExsaynZOqsZ27tk/Cdzq7CMVCMku4F1cBk0/shSAW70Nfd2+n5L9SLrSmInx0x8qvvIS8e04IQsG/HCUiciRer5Cz2PQXeenSpRAE+y40HqXui1OmTIEkSRg3bhy0Wi2WLFmC0aNHY9u2bYr1stfVWr2fffZZRERE4NNPPwUA/Pnnn5g1axZGjhyJ1NRU9O/fH+vWrbNIdlnbX87306ZNw8aNGwFk9jjLmezKEhwcjE8++QSJiYk21JyIiIiIiIiIyHUU6JFGa7Mx5ozl/Hf9+vUiKXhBRUVFYe7cuRg3bhx8fHzg6emJyZMnY/v27dixY0eB9zdhwgQ0adJEfj9u3DicPn0a/fv3x8iRI+0acyIuLg5TpkyR3//vf//Lc/1evXpxAEAiIiIiIiIiohxszpY0adIENWvWlHtsJScnY/369XjxxRfh5+dnsX5cXBy2bt2K559/3nGlLYSxY8ciICAAQ4YMkWNvvvkm5s6di1GjRuHo0aMF6sWm1WqxatUqNGjQAElJSUhLS0Pz5s0xefJkdOzY0a4ybty4UTEgfn6PLD722GMW45DZQqfTFXgbopJCp9Ohd+/ebOekamzn5BIEAV5eXoCdTxkQlRRs4aR2vF4hZ7Ep4VW1alXs379fERs5ciRWrlyJXr165brdhg0bcO3atcKV0AH279+PdevWYc2aNdDr9XJcFEXMmDEDbdq0wYoVK9C3b98C7TcoKAjz5s1D//79AQAPHjyQZ2e0x/HjxxXvK1SoYPe+ACA9PR3p6eny+6zHHw0GgxwXRRE6nQ4Gg0EekwzIfBRVq9UiIyND8cy1VquFRqOxiOt0OoiiqDheVlwQBIuBCvV6PSRJgsFgUMTd3NxgNpsVcUEQoNfrYTKZFDNcZsWNRqNi8H7WiXXKmlhCkiTV1CkrrqbPiXWyv05msxlVqlSRt1FDndT4ORVVnSQpMwckmXOMiSIIEGA5VoogCJlDP+WMi0JmKHtceLh+rnFJOY5UgeNCZtlzi+eok06ny6yTuXjrBMD6SOJCAeNETpWjUconD8tzh0XMQXGz2QxRFDPPedl//QQBgigo4unp6S51LnelOhE5i00Jrz/++MMidvbsWcyYMSPP7bp27YpXXnkFw4cPt690DtKsWbNcB8p74YUXCjWI3uuvv47vv/8e27dvBwDMnj0bL730El544YUC7yvnySv7ycYeU6dOxcSJEy3iM2fOhLu7OwAgJCQEnTt3xtatW3Hs2DF5nVatWiEsLAxr167F5cuX5XinTp0QGhqKJUuWIDY2Vo737t0bwcHBmDlzpuLkHB4eDm9vb0ybNk1RhrFjxyIhIQGRkZFyTK/XIyIiAlFRUVi5cqUc9/Pzw+DBg3HixAls3rxZjgcFBaFPnz7Yu3cvdu/eLcdZJ9YJAN566y34+fmpqk5q/JxYJ/vqtGvXLvz1118Oq1M7rAIAVK5cGaVLl8ali5dglv77GxQYGAidVodLly8p6hQcFAyD0YCrV6/KMVEQEVwzGMnJyYiJiVHUtVq1akhISMDt27fluIeHBwICAnDv7j3ci7snx729vFHRvyJu37qNhMQEOe5bzhe+5X1x48YNRa/oihUrwtvbG9HR0YrPQ411MiZ8BFEUYcjIUNzOFuQmSQCge5g8zXkzpNPpLOKiKEKr1SJdWxYpKaly3N3dDZ6enkhOTkZa2n83OB4epeDh4YEHDx4gI+O/43p6loa7uzsS4hNgzHaz5eXlBb1eh7j79xXXZYIAlPUpi7j79xV18i1XDiazGfHx8Yqy+/qWg8FgUIxxqtVo4FPWB+npaUhKSs72c9HBy8sLqampFnUCRJglc46yiBCFzBt0KdtPXhRECNniWZtkPTlgLQFpb1ywpy+QBGUXImvJvYLGbU36setSvgrzY88vnvNeQhIkCADSciQj3N3cIEkS0rOdOwQAbu7uMEtmxe+wKAjQu7nBlCPBIopiZiIlR4Il9k4sKvpXROydWKvnvZs3b8rnve3Tpj2Sf3PVeB1R3HXq3r07iJxBkOzM9vj5+WHlypVo27at1eUmkwmLFy/GqFGjkJSUVKhCFrcJEybIiaLAwMA8e20dPnwYH330Ec6fPy/3ZqtcuTJOnjypmN0xy65du9C6dWv5/ZUrV1CtWjUAwBdffIExY8bIy6Kjo60OfG8raz28qlSpguvXr8uPofIbCtZJbXVKT0/HrFmzMHr0aLi7u6uiTtnjavmcWKfC1Sk5ORnTp0/H8OHD4ebmVug6PVjXJXP/opB5425S3iQJogABgsXNkyiKmTf4OXrfiBoxcyzP7HHh4fq5xc2S8kb/YdyWXgGKsucWV1GdZm3NvXd9URPLVCq2Hl6SJCHu/n34WrmeKuoeXvfupNrdw8tYyC8s82StU00+mzhzlkZXyHd56e/YvW32hJWjf1b9n/wAORvMFTGw2Ht4Na4RaPN5r0y3Hx7Jv7lqvI4o7jrFx8fD398fCQkJmY+qExUTu0c8r1OnDjp06IAqVargySefhLe3N/R6PTIyMnD79m0cP34c9+/fR3BwsCPL+0i5evUqhg8fjo0bN+L06dN47rnnYDabERMTg3feeQdr164t0P7atGmjSHgdPXq0UAkvNzc3uLm52RTP7bnq7I+A2hK3drzc4oIgWI2Lomg1rtForM76qdVqrQ7ezzq5dp1EUcy17CW1TnnFWSfXq1PWMbJvZ2+dkjXKOWxEjfU5bazFBQgQNJa3aoJQwPjDBJTFMcVcylLQuArr5AyCIFi9M3dYXMwWNOcSz4pl7sjKvgsat16WXDMQBY0TOU2ORpnV/q38HliNOSCedf6y5fyW/e/Zo/Y3V43XEcV9XU7kDHa3vHHjxkEQBFy/fh1bt27F6tWr8d1332H16tXYuXMn4uLiIEkShg4d6sjyPjISExPRt29f/N///R98fX3RqlUrjB49Wl6+bt06LFu2rED7DAkJwbPPPiu/37JlS77bZM/MExERERERERFRIRJe7dq1w//93/+hTJkymV35c/zTaDQYM2YM3n33XUeWt1goB4a17K6blpaGzp07Y9SoUahVq5YcnzRpEho2bCi/f/fddxEVFZXrvq29X7ZsGXx9fQEAK1euxIULF3It5+zZsxVjuNiKs2SQmul0OoSHh7Odk6qxnZNLEAT4+Pjk3pOESCXYwknteL1CzmL3I40A0K9fP7z44otYt24d9u/fj9jYWJQrVw61a9dG//79UbVqVUeVs1hlTzLdu3cP9+/fR9myZQEAd+7cQa9evfD3338rxuICMn+RP/jgA3nmygcPHqBLly7YuXOnvH3OBNbFixdRvXp1+X21atWwe/du9OnTB8ePH0f79u2xdOlSRc+v6OhofPLJJ6hQoQKGDBlS4PoJvHAkFRMEAd7e3mznpGps5+p28HJ0nsvTcozfUpzux8UX8xGLYnSj/GlN9l8iF2YypPzYNWg9EZGT8XqFnKVQCS8AKF++PMLDwxEeHu6I8jjVmjVr8PHHH+PixYtyLDk5GUFBQejYsSNq166NyZMny4PwVa1aFa+//jpmzZoFAFi0aJFiDC4AOHHiBAICArBv3z688cYbOHXqlGJ5586dUb9+ffz222/w9vYGANStWxeHDh3CTz/9hNWrV+Ott96CKIqoUqUK3N3dERAQgA8++AD169e3q545B0AkUpOMjAxMmzYNY8eOzXVMBKKSju2cXIMEo9EErVYD9oEhNXNOWpeo+PD+k5yl0Amv/GzYsAFdu3Yt6sM4RI8ePdCjR4881/noo49yXTZo0CAMGjQo1+VHjx61uSw6nQ7dunVDt27dbN6GiIiIiIiIiIgKmfD6999/8csvvyA2NhYGg8GiC3dCQgK+//77EpPwIiIiIiIiIiKiks/uhNevv/6KV199FWlpaY4sDxERERERERERUaHYnfAaMWIEUlNT812PA9Q9evR6vbOLQFRk9Ho9xo4dy3ZOqsZ2Tq5B4Phd5BLYwknteL1CzmJ3wisqKgparRYNGjRA6dKlLZZLkoT4+HicPn26UAUkxyvK2YOInE2SJCQkJKB8+fJMuJNqsZ2Ta5AgSYAgcEhvIqKSjPef5Cx2J7xq1aqF9957D2+88Uae602dOtXeQ1ARMThxOnOiomYwGBAZGcnZ60jV2M7JVZhMWbM0EqkXU7qkdrz/JGcR7d3wvffew9WrV/Nd74UXXrD3EERERERERERERAVmdw8vURSxbNkypKamom7duhbLsx63mDdvHi5cuFCoQhIREREREREREdnK7oTXG2+8AUEQMH36dEeWh4io0DgwJrkCtnMiIiIiotzZnfDKkt8AdBxM99HD8V5Izdzc3BAREeHsYhAVKbZzcg0CtNpCX6oSPfJ4t0Rqx/tPcpZCXUV4eXnB29s716RWcnIy7t27V5hDUBEwm83OLgJRkTGbzYiKikKNGjUginYPU0j0SGM7J9eQNUsjwJQAEVHJxftPcha7r5L79u2L+/fvIzo6GleuXLH6786dO+jfv78Di0uOwFkySM0MBgNWrlzJdk6qxnZOrsJkMjm7CERFLu/nZYhKPl6vkLPYnfD65ptvbFpv8eLF9h6CiIiIiIiIiIiowOxOeNk6pkLbtm3tPQQREREREREREVGB2ZS1unDhAiZNmgQA+OSTT1CrVi35fW7MZjMuXryIXbt2FbqQ5FicSIDUTBAE+Pn5sZ2TqrGdk6tgEyciKvl4vULOYlPC65VXXsH58+cBAEePHsWZM2cwYcKEfBuuJEls3I8gTmVPaqbX6zF48GBnF4OoSLGdk2sQoNFwlkZSP94tkdrx/pOcxaZHGh88eABJkiBJEpKSkhTLsuLW/tGjiQPAkpqZTCYcPXqU7ZxUje2cXIP0cGYvXlMSEZVkvF4hZ7Hpa7Pvv/8eY8aMAQB8/vnncrxq1aqoWrWq1SnRzWYzrl+/jqtXrzqoqOQoRqPR2UUgKjJGoxGbN29G3bp1odFonF0coiLBdk6uwmw2QxTZxkndJLCXF6kb7z/JWWxKeLVs2RJ//fWXIlalShVcuXIlz+2MRiOqVatmd+GIiIiIiIiIiIgKyu5ZGm3puaXVanHjxg17D0FERERERERERFRgdie8qOTiRAKkZoIgICgoiO2cVI3tnFwF2zgRUcnHczk5yyOZ8IqMjERgYCAEQVD827lzZ67bvP/++4p1RVHEk08+idatW6NcuXKKZWXKlMGDBw9y3VdISIhifXd3dzRp0gQJCQn4+uuv0bJlS8Xy4OBgNGjQAI8//jh8fHzk+IQJE+yq/7179zB79mw8+eSTiuM88cQTaNCgAerUqQNPT085/tVXXxVo/5wlg9RMr9ejT58+bOekamzn5BqEh2PU8UaJ1I0tnNSO1yvkLI9kwis8PBzR0dFo0aIF3Nzc5PiCBQusrp+WloYNGzYoYmPGjMHp06exc+dOXL58GWXLlpWXJSUl4bvvvrO6r4MHD+LixYuK2MaNG3Ho0CF4e3tjwIABWLRokWL5kiVLcPz4cZw9exb379/Hjz/+iHLlyhWoztn5+vrivffeU0wQAAC//PILjh8/jnPnziEuLg6RkZF2nTw4aCCpmdFoxK5du9jOSdXYzsk1FH6WRm2a1q5/kGD3P6EI/2fXT1HSOO2fuYT9I6KiwesVcpZHMuEF/Pe4Ro8ePeTYTz/9hJs3b1qsu3btWrz00kuKWK1ateTXZcuWRb169fDss8/KscjISKvHXbRoEfr06ZPrvgCgdOnSeZb7lVdewaxZs3Jdx1Z5HUev1+Odd97B+PHjC7xfTgtLamYymbB79262c1I1tnNyFZkJLyJ1sz+lS1Qy8HqFnOWRTXgBmcmj8PBwuReT0WjE4sWLLdZbvHgxhg4darFtzvfvvfee/P6ff/7Brl27FOskJCRgz5496Nq1a577yo3JZMKXX34JAOjWrRsqVKhg03aF0b179yI/BhERERERERFRSVKkCS+TyYSGDRsWah/+/v6KpM7XX3+t6BJ5+vRp6PV6PPnkk/nu6+WXX0ZgYKD8PucjksuXL0efPn2g0+nsKuuhQ4eQnJwMAChVqhQGDx4MAIiOjrYYjyyvf7aYNGkSACAoKAgdO3a0q7xERERERERERGpkd8KrXr16eS5PTk5Gr169cPz4cXsPIcveM+vmzZv48ccf5feLFi2y6N2VG41Go1j3xx9/xL///iu///bbbzFo0CC7ynj79m2MGDHC6rLKlSvj7NmzNv/Li9lsxrfffouNGzcCgDxofkGI4iPdsY+oUERRREhICNs5qRrbObkKkTN7kQtgKye14/UKOYvW3g2zHgkMCwuzWHb06FH06tULFy9edMgUpI0aNULz5s2xb98+AJk9s7p164aUlBTs3r27QLMUvv3225gwYQKSk5PlRyTHjx+Pffv2oU6dOvD398e5c+cKVL6BAwfiypUrMBqNaNeuncVynU6HOnXqFGif1rz66qu4ePEikpOT8dRTT+W7fnp6OtLT0+X3iYmJADKTZllxURSh0+lgMBgU42RoNBpotVpkZGRAkv4bWUCr1UKj0VjEdTodRFFUHC8rLggCMjIyFHG9Xg9JkmAwGBRxNzc3mM1mRVwQBOj1ephMJkXvvqy40WhUPBfOOrFO7dq1g0ajgSRJqqlTVlxNnxPrZH+dBEFAu3bt5PN5YetkNmVuI4iZPY2z3svHFTMHzM45npIoipAgQTIrR6ARNSIkKUdceLh+bnGzpChjVtxsNisGuBEEAYIoWMazyp5bvCTVSbGNoHzvdNbKIhRZXNSIuaxf0H0TuaIcvwuSZP2cktt5xgFxs9ls87k8PT39kfybq8briOKuU+aMu0TFz+6EFwD07NkTBw4cQLVq1eTYjBkz8NFHH1n8IhbWe++9Jye8du3ahTNnzuDgwYPo1atXgX6BfHx80K9fP3nQ+sWLF+Ojjz4qUE+xnBYvXozHH38cL774otXlt27dQs+ePW3eX86xxbL8+OOPkCQJffr0kR+dzMvUqVMxceJEi/jMmTPh7u4OAAgJCUHnzp2xdetWHDt2TF6nVatWCAsLw9q1a3H58mU53qlTJ4SGhmLJkiWIjY2V471790ZwcDBmzpypODmHh4fD29sb06ZNU5Rh7NixSEhIUEweoNfrERERgaioKKxcuVKO+/n5YfDgwThx4gQ2b94sx4OCgtCnTx/s3bsXu3fvluOsE+sEAAMGDICvr6+q6qTGz4l1sq9Ou3fvxt69ex1Wp3a4BCCzR3Lp0qURFRUFs/TfBW9gYCB0Wh0uXb6kqFNwUDAMRgOuXr0qx0RBRHDNYKSkpCAmJkZR12rVqiExMRG3b9+W4x4eHggICEBcXBzuxd2T495e3qjoXxGxd2KRkJggx33L+cK3vC9u3ryJlJQUOV6xYkV4e3vj2rVris+jJNYpzZBZTp1OJ99QmLPdUMj3rGZJcTubOTQCYM6ZrBMFSBIUNyUCMpN+FnEhcz+5xc1mSXEzJAoCRI0GZpNZUUZRFCGKAkwms2I//8VNivtijUYDQQCMRuXAxoIgQBRFiwGPtVoNJMlyIGStVquIayStvB8JksX9f65x9rlxUQVPloqPaILVAynKhDuA6ubM81r23+Hzpkpwd3ODJElIz3buFAC4ubvDLJmRkfHffZ0oCNC7ucGUI8EiimJmIiVHgiX2TqzN5/Lt06Y9kn9z1XgdUdx1Ksi9MJEjCVLOM6GNRFFE+/btcfv2bWzbtg2SJOH111/Hr7/+muMCSbB7Vob+/ftjwoQJqFatGoxGI6pXr44bN24AAIYMGYLTp09j/fr1KF++vHysLN9++y369+8vvw8LC5MTSefOncMTTzwhl3Px4sX47rvvsGfPHgCZCafWrVvL2165ckWR1IuOjkb16tXl9zt37kRYWBh2796NnTt3YsKECXbVN6fcynHr1i28/PLLOHjwYJ7bW+vhVaVKFVy/fh1+fn4A+A0F66S+OqWnp2PWrFkYPXo03N3dVVGn7HG1fE6sU+HqlJycjOnTp2P48OFwc3MrdJ0erOuSuf+S2BsqexlV0sPr8JWr2Rda9JjYcWoknOW+4G0lWjQ9vLISV1qttS82bduHNs2+cVkf0RyGVUzNOY4oGPNfKQcf/Z0iKEnhhT85xCKWglLI+TtyRQws0h5ejWsE2nwuL9Pth0fyb64aryOKu07x8fHw9/dHQkICvLy8QFRc7O7h1bZtW/zyyy84deoUunbtigsXLiA2NlZu8C+99BIiIyPx6aefOqagWi2GDBmCiIgIAMA333yDnj17ysmugqhTpw7atm2L7du3AwCGDRumyJTb65lnnsGhQ4fk9ykpKVi9ejXefPPNQu87O39/fzRr1izf9dzc3ODm5mZTPLeB+rNmyLQ1bu14ucUFQbAaF0XRalyj0VjtzafVaqHVWjZl1sm16ySKYq5lL6l1yivOOrlenbKOkX07e+uUrFGOrSFqrI+1YS0uQICgsbzlFoQCxh8moCyOmcu4HwWOl6Q65RwOIud7p8qtLI6PC4JkNW7/volcnZDj//Hf+SW380wh41nnNVvO2dn/nj1qf3PVeB1R3NflRM5gd8vbtm0bgMzB62fPno20tDRIkgR3d3fMnTsXmzdvRkBAgEMSSVkGDBiAUqVKAQDS0tLsfgQRUA6E7+np6ZBulqIoYtSoUfL7DRs2oGzZsoXerzWPP/54keyXiIiIiIiIiKikc0iqNSQkBD///DPKlCmD3bt3Y8iQzC60ZrM539kc85O9S6Wvry/69OkDAGjatCkaNmwoL8v5ZGbO9zkfWWjfvj1q1aoFIHMg+6wxrWzZV15lzBIfH4+PP/5Y8ehjQeXcb/b39s4mCXDQQFI3jUaDVq1asZ2TqrGdk6tgrwAiopKP1yvkLDY90vjcc8/ZtDNPT0/06dMHlStXhtlsxvXr1xEdHW1XwR48eIADBw5g586dqFGjhhwfNmwYvv76a7z77ruK9S9cuKB4f+nSf4PQnjlzBkeOHMG5c+fk2RIFQcCwYcPw3nvvITw8PN99ZU9cJSUlKZZfv35d8f748eN48803cfXqVcXYXwWVc7bIc+fOKX4W9rLWfZVILbRaLcKszB5LpCZs5+QaBIgiH08ksoe17+tNkuWX9MnGdMsVHejg5Wib150zfV6+62z9wP4nfMh5eP9JzmLToPVZY+EUlCRJdg1aP2/ePHzyySe4f/8+gMzHJrdu3YrKlSsDAPr06YP/+7//k58ZfvHFF7F//37Ex8fL+xAEAXXr1kX58uWxf/9+pKenw83NDS+88AK2bNkCIDNx9d577+Gbb74BkJnY6tu3L/7++2/FoH/u7u6oV68efvvtN6xZswYrVqyQB7gHMmdjCg0NBQDExMTgypUrAABvb29FmWx1/vx59OzZE6dOnVL87PR6PZ566ins3r1bfrSzIBITE+Ht7Y3Y2Fi7xj4jKgkyMjKwdu1adO/ePddxBYhKOke387jvOzmgVOQo+d0g7jg5ongKYsV9wacYjybBZDJDoxFh77hc2jQ7b7I4aL1LUtOg9e/UtRy0Pklyt4idNVcq0nKUzmV8KmvmuOf/BAsTXiXT3bt34efnx0HrqdjZfBVg52SOdhk6dGie43OtWLFC8f6XX36x6zienp5ysgsAgoODsX///jy3GThwIAYOHGjX8WxVu3ZtxXSwjlacnyVRcZMkCZcvX2Y7J1VjOydXwTZORFTy8VxOzmJTwsvX1xe9e/eGj4+PzT29TCYTLl26hDVr1hSqgERERERERERERAVhU8Jr/vz56N69u10H8PX1tWs7IiIiIiIiIiIie9g09Y29yS4AmDt3rt3bUtHgoIGkZlqtFp06dWI7J1VjOydXwVkaiYhKPl6vkLMU6iri4MGDGDlyJH777TeLZe+//z5iYmIKs3sqIpwWltRMo9EgNDSU7ZxUje2cXIPwMOHFYdmJiEoyXq+Qs9id8NqzZw9atWqFr776Cq+99prF8v79+6N169Z2zVJIRSsjI8PZRSAqMhkZGViwYAHbOaka2zm5BgkmkxElaspEIiKywOsVcha7E14TJ05ERkYGJElClSpVLJY3aNAAycnJ+PTTTwtVQHI8zpJBaiZJEmJjY9nOSdXYzslVsIkTEZV8vF4hZ7E74XXixAn07t0bkZGR2LFjh8XylJQUxMfHY8OGDYUqIBERERERERERUUHYPXpcQEAAli9fbnWZ2WzGO++8g9TUVNy6dcvuwhERERERERERERWU3T28SpcujWHDhuHMmTNITU1FSkoKzp49i3nz5uHxxx/HypUrAQBVq1Z1WGHJMXQ6nbOLQFRkdDodevfuzXZOqsZ2Tq6CAx0TEZV8vF4hZ7G7h9e7776LXr16Yf78+RbLsp7RFQQB/fr1s790VCQ4xTepmSiKCA4OdnYxiIoU2zm5BgECJ2gkIirxeP9JzmJ3y+vRowdGjBgBSZIU/7Jr164dRo0aVehCkmOlp6c7uwhERSY9PR1Tp05lOydVYzsn1yDBaOQsjUREJR2vV8hZCpVqnT59OrZs2YJWrVpBq83sLCZJEmrXro3Zs2djy5Yt7L5IRMWOUx+TK2A7JyIiIiLKnd2PNGZ58cUX8eKLLyIjIwN3796Fp6cnvLy8HFE2IiIiIiIiIiKiAit0wiuLRqOBKIrs0UVERERERERERc5gMMBkMjm7GFRMNBpNgXJOhU54ff/995g3bx4OHjwISZIgCALq1auH9957D/379y/s7qkIMClJaqbT6RAeHs52TqrGdk6ugrM0EhGVfEVxvZKYmIi7d+9yfDAX5ObmhvLly9v0ZGGhEl6DBg3CkiVLAPw3M6MkSTh58iTeeust/P7771i+fHlhDkFFQOCUR6RigiDA29ub7ZxUje2cXIMAQZAAsJ0TEZVkjr5eSUxMRExMDDw9PVG+fHnodDpeE7kASZJgMBiQkJCAmJgYAMg36WV3wmvdunX4+uuvcy0IAKxatQqtWrXC22+/be9hqAhwoGNSs4yMDEybNg1jx46Fm5ubs4tDVCTYzsk1SDAaTdBqNWDSi4io5HL0/WfW2OEBAQFMdLmYUqVKoUyZMrhx4wbu3r1bdAmv+fPno1WrVujXrx8qV64MvV4Ps9kMg8GApKQk3Lx5E6tXr8bixYuZ8CIiIiIiIiKiQjEYDEhPT0f58uWZ7HJRWU86xMTEwGAw5PnIrN0Jr9u3b+PMmTN5NrLBgwejbt269h6CiIiIiIiIiAgA5AHqOY6pa8v6/E0mU55tQbT3AGlpaUhNTc1zndTUVBgMBnsP8UjYt28f1q1b5+xiEBERERERERE4LrWrs/Xzt7uHV9WqVVG3bl106tQJVatWhZeXl5xZu3fvHm7duoVNmzahUqVK9h7C6QwGA/r374/r16+jWbNmCAgIkJetWbMGn3zyCS5cuKDYpmzZsujWrRsGDhyIN954A6dPn5bHNAMAb29vNGnSBL/++iuAzPHOFi5ciIULF0Kv16NcuXLw8vLCW2+9Ba1Wi6SkJLzyyiu5Hq9ChQro0KEDli5danO99Hq9HT8NopJBr9dj7NixbOekamzn5BoEjt9FRKQCvF4hZ7E74fX++++ja9eumD9/fp7rTZkyxd5DOF1kZCSuXbsGURQxbtw4RVKpR48e6NGjB3r16oXVq1cDAEqXLo2oqCj4+PgAAE6ePIlx48bh008/lbc7cOAA6tSpI78fNGgQli5diq1bt+L555+Xt+vWrRsuXLiAH3/8MdfjeXh44OzZsyhXrlyB6pU9AUekNpIkISEhgc/1k6qxnZOjJaeXtWk9LTRFXBIH4yUPEZHT8f6TnMXuhNerr76KKVOm4JNPPoHZbAaQ2a0se2P+8MMP0b1798KX0gni4+MxadIkDB06FKVKlcJnn32GESNGoH79+or1atWqJb/29fWVk11ZgoKCFO9r164tv96/fz++/vprNGjQQE52AUD9+vWxZcsWhISEWJQr+/HKly9f4GQXgBL/mClRXgwGAyIjIzl7Haka2zm5CkmSmNQlIirhivv+s8P0ecV6vILY+sFQZxfBpdg9hheQmdDav38/evbsicceewwajQYVKlRAly5d8Oeff5bo3l1TpkyBJEkYN24cxowZgwoVKmD06NEW62W/CLN2QZYzlv39nj17AABnzpzBiRMnFOvVrFkTI0aMKPDxiIiIiIiIiMi1ZGRkYPny5WjcuDG2bNni7OI8EgqV8AKAxo0bY9WqVYiJiUFGRgZu3bqF9evXo2XLlo4on1NERUVh7ty5GDduHHx8fODp6YnJkydj+/bt2LFjh8OO4+XlBSCzYT7zzDOYM2cO0tPT5eWvvPKKw45FREREREREROpy+/ZtTJw4EVWrVkW/fv1w5MgRhx9DkiS8/PLLDt9vUbM74ZX9EbzcfPnll0hMTLT3EE4zduxYBAQEYMiQIXLszTffRP369TFq1CiHPYP8yiuvwNPTEwDw4MEDvPfee6hRowa++uorpKWlITQ0lEkvIjtwYExyBWznRERERHT16lX07t0bTz75ZJEd44svvsCmTZuKbP9Fxe4xvGxJZL3//vuYNGkSJk+ebO9hit3+/fuxbt06rFmzRnEzIYoiZsyYgTZt2mDFihXo27evxba3bt1CWFiYRSw3/v7+WLVqFbp37460tDQAwM2bNzF8+HDMmTMH33zzDVq3bm13XdLT0xU9xrJ/ZllxURSh0+lgMBjksdgAQKPRQKvVIiMjQ5Hg02q10Gg0FnGdTgdRFBXHy4oLgoCMjAxFXK/XQ5Iki+e53dzcYDabFXFBEKDX62EymWA0Gi3iRqMRJpNJjrNOrNOIESOg0+kgSZJq6pQVV9PnxDrZXyeNRiM/9p6enl7oOplND8fiFAUIgiC/l48rChAgKPad9bOUIEEyK78IEjUiJClHXHi4fm5xs6T8Qulh3Gw2KwYeFwQBgihYxrPKnlu8JNVJsY2gfO9iOHwDUQknSbmfx3LEzWZz5vnw4bjQ2c+fWXFeR5TcOlHRadKkCQCgefPm+P333x2+/88//xwREREO329xsDnh9d133ynex8XFWcSykyQJ0dHRWLJkSYlKeDVr1izXHlwvvPBCnr27/P39sWvXLkVs6dKleOONN3LdplOnTjhy5Ajeffdd7Ny5U45fuXIFbdq0wfr16+3u5TV16lRMnDjRIj5z5ky4u7sDAEJCQtC5c2ds3boVx44dk9dp1aoVwsLCsHbtWly+fFlR3tDQUCxZsgSxsbFyvHfv3ggODsbMmTMVJ+fw8HB4e3tj2rRpijKMHTsWCQkJiIyMlGN6vR4RERGIiorCypUr5bifnx8GDx6MEydOYPPmzXI8KCgIffr0wd69e7F79245zjqxTkDmDKhly5ZVVZ3U+DmxTvbVac+ePfjzzz8dVqd2uAQAqFy5sjzjsFn674I3MDAQOq0Oly5fUtQpOCgYBqMBV69elWOiICK4ZjBSUlIQExOjqGu1atWQmJiI27dvy3EPDw8EBAQgLi4O9+LuyXFvL29U9K+I2DuxSEhMkOO+5XzhW94XN2/eREpKihyvWLEivL29ce3aNcXnURLrlGbILKdOp5NvKMzZrj/k+0ezpJiEMPOGEDDnTNaJAiRJOUuWgMyknxyXsi2QD5R951khyWLmw5yTFmWtL8D2eFZiq7DrZ8VFyfSwvCVsVkkih8rtviXb+cRshiCKgARIUs4vBsTMfJQiLjw8d0gWyXn5XJAtbjAaMxMpORIsWq02M5GSLcFy6/4t+Pj4wMPDA7GxsYpEja+vL9zc3HgdUULr9Nprr4GKnija9wDf3bt3MWjQIERFRSE2NhYxMTEYNGgQFi5ciPnz52PWrFny39usDj7r1q2Dn58fbt68iVGjRuHMmTMwGo1o2bIlvvjiC5QpUwbdunXD+vXrAWRedw0bNgx//vknfv/9dzRv3hzz5s1DzZo1HVL33AiSjc/n/fjjjxg8eDDu3LlToAN4e3sjLi7OrsKVBBMmTJCTSoGBgYiOjlYsz5nwyuvHvXPnTkycOFFx8nnssccQHR0t9zbL73jZWevhVaVKFVy/fh1+fn4A+A0F66S+OqWnp2PWrFkYPXo03N3dVVGn7HG1fE6sU+HqlJycjOnTp2P48OFwc3MrdJ0erOuSuf+S2BsqexlV0sPr8JWr2Rda9IzYcWokHC05vaxN65mLOYFk7yyNIh4mvCQmvMh2omDMf6UcfPQFuzcqLu/UHWIRS5LcLWJnzZWKtByl9Xqbe3h95TYw3x5eP707QLELXkeUjDrFx8fD398fCQkJ8jjW9kpLS8OVK1dQvXp1uRNHTq46S2P2XMHmzZvRsWNHm7br1asX1qxZg4SEBLi7u2PgwIFwc3PDwoULAQD9+/fHsmXLACjzGbGxsWjUqBFEUcTZs2dx48YN1KpVC506dcLGjRsBAPXq1cPp06cBAL/88gs6dOggl7Ny5co4e/YsypQpU+C62tIOgAL08Hr11VfRpEkTdO7cGceOHbP+bZ4VPXr0sPUQLufTTz/FwIED5eRT69at0bp1a2zZsgX9+vXD/fv38e+//+L8+fOoV69egffv5uZmdbp6a/HcupnmNkZMbnFrx8stLgiC1bgoilbjGo0GGo3lhWvWN0Q5sU6uXSdRFHMte0mtU15x1sn16pR1jOzb2VunZI3yG0FRY/0bQmtxAQIEjfVZigsUf5iAsjhmLt9WFjhekuqUM8HDx/qIqKTKOn/ldh7LFs9+bsxKcOXE64iSWSd7ex5R8dizZw8kSUJ4eDgWLlyIBQsWYMaMGfluN3HiRFy7dg0DBw6Eu7s7goODUbFiRWzatAnnzp1DnTp14OvrCwCoWrUqOnToAADo3r07Jk6ciJiYGCxZsgTDhw8vsroVqOVVrlwZv//+O+rWrQudTofAwECr/6pXr466deti5MiRmD17dlGVvcQzGAxYvXq1Rbxjx45YsGCBE0pERERERERERK6iYcOGAICVK1eifv36OHr0KMaNG5fvdlmPy27ZsgVhYWEICwtD6dKlERgYiOvXryvWzZ7ADgwMlF9nH9apKBR40HofHx9s2rQJAwcOxG+//VYUZSpRsvdyy/lYhLVYzq7548ePx4svvoigoCDFerVr1wYA1KxZUzHbQvbj2TtbJAeAJTUTBAF+fn5s56RqbOdERERUUvB6xfk6duyIvXv3KmItW7bEli1bMHfuXJw/fx7nz5/HlStX0KpVK3z77bdWJ+rL7t9//wUAhIaGKsaKy0+pUqXk1/fu3ctjzcKza5bG6tWry89wuroLFy7Ir+/evYu7d++ifPnycuzs2bOK9S9duqQYmO3+/fto27Ytvv32Wzz77LMAgKSkJIwfPx5eXl5YsWKF4gSR/Xj37t3D/fv3UbasbeNuZOFU9qRmer0egwcPdnYxiIoU2zm5Ct4kEdnL8otxyUos5yQXjpacYyynvFyMz388tEd5bKacinKsppKG95/Ol5SUhISEBIsYkPm44eHDhzF8+HB88803MJlMGDJkCHr06JHnZ1ehQgXExMTg4sWLBSpL9vHpsudOioLdD9NWqmQ5wGFMTAwOHz6M+/fvF6pQJcGaNWtQq1YtxSOJqampqFmzJgYNGoS///4bjRo1snj2NTQ0FM8//zyAzGeqV69ejblz52Lx4sVo0aIFnnnmGTz99NMoX748jh8/Lk8xau14ycnJCAoKQr9+/QpU9uwDFBKpjclkwtGjR9nOSdXYzslVWLtBJyKikoXXK8Uj+88555Nmu3btkieDyPq3a9cuAJlPnZUpUwZLlizBqlWrAAAPHjxAYmIiAFgd7w0AmjdvDgA4f/48/vjjDzkeFRWFU6dO5VrOGzduyK9btWpVgBoWnE09vA4dOmQRy0rEAMCxY8cQHh6Ow4cPA8hM5PTr1w9z5syBh4eHg4r6aOnRo0e+A/IfOXIkz+Uff/yx/PrFF18s9PFslX2mDiK1MRqN2Lx5M+rWrWt1kE4iNWA7J5chAVbG/SciohKE95/F459//pFfnz9/3ubtdu/ejfHjx2P8+PHo0qULPDw8EBISIve+yj78UkJCAg4dOoTnnnsOERER2LhxIzIyMtCvXz/MmzcP3t7e2LZtGz7//HPFMWJiYrB9+3a0a9cOmzZtApDZiertt98uTJXzZVMPr1OnTqFZs2Zo1qwZJk6ciMuXL8vLTp8+jVatWuHw4cNyptBoNOL//u//0LFjR6vjWhERERERERERUeFMmzYNTzzxBH788Uc59uGHH+Lpp5/GpUuXbNrHpEmTUL16dYSGhiIsLAzff/+9vGzYsGHo0qULSpUqhddeew2iKEKj0SAkJATbtm3D008/jXv37iE8PBybNm3CxIkTLfbv7++PgwcP4qWXXsKkSZPQvn177Nq1C15eXoX/AeTBph5ezz33HDQaDebOnYtBgwbJcZPJhD59+iApKUmeOjYgIADvvvsu7t+/j9mzZ2PJkiUYOHBgkVWAiIiIiIiIiAhwvfHTxo4di7Fjx9q9fdajjbkpXbo0NmzYYHVZ69atceDAgXyPodFo8Mknn9hTvEKxKeG1fPlyfPLJJ4pkFwB8/fXXOHnyJARBgCRJqFSpEg4ePAh/f38Amc90Tp06lQmvRwwHgCU1EwQBQUFBbOekamznREREVFLweoWcxaZHGn/++Wd88MEHilhGRgamTJkiJ7sEQcDMmTPlZBcAvPTSS4iNjXVsianQOEsGqZler0efPn3YzknV2M7JVfAmiYio5OP1iuvKmtDwwYMHTpm8wKaElyiKcHd3V8S+/vpr3Lx5E0DmxUj9+vXRvXt3i219fHwKX0pyKA4aSGpmNBqxa9cutnNSNbZzchWcpZGIqOTj9Ypr6tq1K06ePAkAiIuLwxNPPJHn7I1FwaaEV85eWklJSfj000/l3l2AcsbB7OulpaU5oJjkSJwWltTMZDJh9+7dbOekamzn5DKY7yIiKvF4veKaNmzYIE9sKEkSzp8/j3r16hVrGWxKeAUEBGDu3LkAAIPBgL59++LWrVsAMnt3NWrUCF26dLHY7quvvsJzzz3nwOISERERERERERHlzaZB6999911069YNX3/9Ne7fv4+bN2/Kvbv0ej0iIyMttvnpp58wefLkfEf8JyIiIiIiIiIiciSbenh17doVw4cPx+nTpxETEyN3SXN3d8eKFSsQGhoqr3vt2jUMGTIE3bp1g9FohFZrU06NipEo2vSxE5VIoigiJCSE7ZxUje2ciIiISgper5Cz2JyNmjFjBtq2bYtVq1bhzp07qF27NsLDw1G7dm15nQ8++ADHjh2D2WxGy5YtAQCff/451q9f7/iSk910Op2zi0BUZHQ6HTp37uzsYhAVKbZzchWcpZGIqOTj/Sc5S4G6X7Vr1w7t2rXLdfn06dMLXSAqegaDwdlFICoyBoMBW7duRYcOHfjHlVSL7ZxchSRJTHoREZVwvP8kZ2HfQhdkNpudXQSiImM2m+WepkRqxXZOREREJQWvV8hZmPAiIiIiIiIiIiJVYcKLiIiIiIiIiIhUhQkvF6TRaJxdBKIio9Fo0KpVK7ZzUjW2c3IZHL6LiKjE4/UKOUuBBq0nddBq+bGTemm1WoSFhTm7GERFiu2cXIXAjBcRUYlX3Pefcd93KtbjFUS5XpuL/BiJiYlo1KgRmjdvjqVLlxb58R5l7OHlgjIyMpxdBKIik5GRgRUrVrCdk6qxnZOrkCTJ2UUgIqJC4vVK8RowYAAuXrzo0H2mp6ejW7duDt1ncWDCywXx4pHUTJIkXL58me2cVI3tnIiIiEoKXq8Un3nz5mHt2rUO3+/777+Pw4cPO3y/RY0JLyIiIiIiIiKiEuzIkSP4/fffHbpPo9GIYcOGYeHChQ7db3Fx2YTXvn37sG7dOmcXg4iIiIiIiIjIbvHx8RgxYgS+/vrrAm975coVtGnTBo0aNYKfnx8EQcC0adMAABMnTsR3330HALh16xbCwsLw/PPPy9ueO3cOnTp1QsOGDVGvXj189NFH8iOsjRs3hiAIEAQBLVq0wPjx49G2bVt4eXmhW7duuHPnjgNqnjeXTHgZDAb0798f/fr1w40bNxTLFi5ciLJly8ofjCAIeP7552EymRTrderUCXq9HoIgQKfTYdiwYfKyO3fuIDw8HFWrVkXp0qXx7LPPYteuXVbL8uOPP6Jp06YoU6YMAgICMHr0aKSkpFhdt379+opyZf0bPHhwgerPQetJzbRaLTp16sR2TqrGdk4ug2PWExGVeLxeKXoDBgzAZ599hvLlyxd429deew0nT57E4cOHER0djbZt28rLJk+ejAYNGgAA/P39sWvXLrkX2fnz59GsWTPcu3cPhw8fxuzZs/HZZ59h1KhRAICDBw/C29sbQGbvsy5duuDXX39Fly5dsH79erRv394iz+JoLtnyIiMjce3aNYiiiHHjxilmLnjnnXfQtWtXPPvsszh37hwA4I8//kBERAS++OILeb3NmzfjwIEDaNGiBQ4ePIjQ0FAAwL179/DMM8/gwoUL8rp79uzB888/j19//VWRDZ07d64iUZaUlIQvv/wShw8fxu+//w5R/C8feerUKZw6dcpqfV577bUC1Z/TwpKaaTQa+fcRAD4J3+nE0lBJMymytbOLYJOc7ZxIrThLIxFRycf7z6I1c+ZMNGzYEC1btizwtgaDAQcPHoQkSRg9ejQ+++wzLFu2DOvXr89325EjRyI+Ph6dOnWCKIpo0aIFAGD+/Pn49NNP4enpCR8fHyQkJKBp06Z46qmnAADdu3fHsmXLcOzYMWzatAmvvvpqgcttK5fr4RUfH49JkyZh6NChGDlyJJYvX46TJ08q1vHz80OPHj0UsS+//NLiQ2/atCnq1aunuOkYP348evXqhSNHjmDlypWoWLEiAMBsNmPs2LHyejdu3MCKFSuwZcsW7N+/H/369ZOX7dq1C1u3blUca+XKlahcuTJq166t+NeyZUu5YdmKs2SQmmVkZGDBggVs56RqbOfkKjjQMRFRycfrlaJz4MAB7N69G2PGjLFre51Oh3r16gEApk+fjiZNmiAuLg5Dhw7Nc7v09HT8+uuvAIAlS5YgLCwM7dq1Q2BgIAICAnD9+nXF+oLw3xdYgYGB8uudO4u2c4LL9fCaMmUKJEnCuHHjoNVqsWTJEowePRrbtm2zWPfDDz/EF198AaPRCAB44403ULduXTz++OPyOj4+PvJrSZLQsmVL9OzZEwDQsGFDeHl5oVOnTgCg6PX1zz//YNu2bShbtiwA4Omnn8aZM2dw5MgRed2XXnpJ3u8PP/yAI0eOwN/fv9A/A148kppJkoTY2Fi2c1I1tnMiIiIqKXi9UnQWLVqEHTt2yHmF7FatWoWjR4/i5MmTqF+/Pq5du6ZY/tprr2HBggVYtmwZOnTogFu3buH48eNo1KgRNm/erHg6Lad79+7BYDAAAF588UXMnTvX5jKXKlVKsZ+i5FI9vKKiojB37lyMGzcOPj4+8PT0xOTJk7F9+3bs2LHDYv02bdrgq6++kt8nJSXh1VdfxYMHD6zuXxAEOdmVpXXr/x6PCQ4Oll+3a9dO0SgFQUBYWJjVdffs2YOLFy8iKCgI1apVw6uvvorly5czU05ERERERETkoiRJQkpKChISEuR/WQwGAxITEwEAiYmJinUSEhLkscMbNGiA48ePo3PnzgCA1NTUfMcJL1++vDwE08WLFwtU5ux5DHvGHCsIl0p4jR07FgEBARgyZIgce/PNN1G/fn2MGjXKauZ5yJAhig/7/PnzeP31123OUt+/f19+3adPH5vW9fPzUwwUt3LlSgBASkoKrl69ip9++gn9+vVDSEgIzpw5Y1M5iIiIiIiIiEg9li5dCkmSFP+yvP7664iOjgYAREdHW6yXNZb5+PHjUbFiRWzcuBFTp04FAMTExMj7sTbpgF6vR8OGDQEAO3bsUCS9Dhw4gNu3b+da5uwTB7Zq1arglS4Al3mkcf/+/Vi3bh3WrFkDvV4vx0VRxIwZM9CmTRusWLECffv2tdh29uzZuHDhgtwL7Mcff8S0adMQERGR73EPHDgAAAgKCsKgQYPyXPfgwYMAMmdCcHNzAwAYjUb89ttv0Gq18qOVWc6cOYM2bdrg9OnTVrswpqenIz09XX6fld01m81yXBRF6HQ6GAwGmM1meV2NRgOtVouMjAzFL41Wq4VGo7GI63Q6iKKoOF5WXBAEi95oer0ekiTJ3SCzuLm5wWw2K+KCIECv18NkMil+Bllxo9GomN2BdXLtOpnNZnTv3h0ajSbzZG5WJqcFQYAEADmS1oIoZIayx4WH6+cal4DsuylwXIAgIPd4jrJDyBy+OWfCnXVyXJ0AlIjfJ0EQ0L17d/l8XtjfJ7PJLP98BUGQ38vHFQUIEBT7BjJ/jyVY/p6JGtHy9094uH5ucbPyIi0rbjabFZ+TIAgQRMEynlX23OIlqU6KbQSL3wNXkm3IDyJSOQnKiVmt/Im2OGdnzVpv9Vye4+Y/t3jWPhwdz7o+eBSvI4r7XoOD1j/ali9fjoCAAAwYMAC9e/dGREQEXnnlFXl5UFAQfv/9dzx48ABmsxnbt29Hhw4dMH78eHTq1AkmkwmvvvoqZs2ahYyMDJw4cQIffvih4hhHjx7FsWPHEBISgk2bNgHI7Fn28ssvF2ndXCbh1axZs1x7Zb3wwgt59tjSarVYt24dmjZtivPnzwMAxo0bh0aNGuV73CVLlqBUqVJYvXo1PDw8cl3vwIEDOH36NLp3765IjGm1WkRFRQEAbt68ib1792LJkiX47bff5Nj8+fMxbtw4i31OnToVEydOtIh/9dVXcHd3BwCEhISgc+fO2Lp1K44dOyav06pVK4SFhWHt2rW4fPmyHO/UqRNCQ0OxZMkSxMbGyvHevXsjODgYM2fOVJycw8PD4e3tjWnTpinKMHbsWCQkJCAyMlKO6fV6REREICoqSu7VBmT2eBs8eDBOnDiBzZs3y/GgoCD06dMHe/fuxe7du+V4d6+fUdG/Im7fuo2ExP+6dPqW84VveV/cuHFD7r4JABUrVoS3tzeio6MVZa9cuTJKly6NSxcvwSz9d+IPDAyETqvDpcuXFHUKDgqGwWjA1atX5ZgoiAiuGYzk5GRFllyv16NatWpISEhQZL89PDwQEBCAe3fv4V7cf88ze3t5s04FrFPswzqlxXVV1CnnxUIyvCAIAnx9yym6/QKAVqOBT1kfpKenISkpOds+dPDy8kJqaipSUlLluLu7Gzw9PZGcnIy0tP/+0Ht4lIKHhwcePHiAjIz/LkY8PUvD3d0dCfEJMGa76PDy8oJer0Pc/fuKc5OPjw80ooh7cXGKOvmWKweT2Yz4+Hg5xjrZVycAJeK8t2/fPsV5r7Dn8nbI/N3P+n2Kiooq9DkiJSXF6jkiMTHR6jkiLi7O6jki9k6s1XPEzZs3rZ4jrl27ZvUcUZLqlGbILKdOp5NvKMzZfm8kCXICWZlXzkwsm3Mm6x4mihU3ZvgvgaxI/uZztykhR6IY2RLIUK4vwPZ41mC2jornLCMRWSdBejgbqmTxa1OQuCD/VxnPPF9lfcmkTObnjBsNBmg0GoiiCIPRqFhfo9VCFATcvn1b8Xvv5+cHjUaDW7duKcro7+8Pk8mk+LstCAIee+wxZGRkKMYN0mq1qFChAlJTUxXXHW5ubvD19UVSUpJiSBsPDw955rnsf4fKlCmDMmXKIC4uDunp6fJ1wKN4HZHz/qmo7wnze9KJnMtsNmPgwIH48ssvIQgCXnvtNcybN09ePmnSJFy8eBH79+9Hnz59MHLkSADASy+9hDVr1mDy5Mm4cOEC3n77bQwYMMAi2QUAjz/+OFasWIHRo0fj8OHD6N69O+bOnVvkyVBB4ghyVk2YMAFhYWGKcbUuXryIpk2bIu7hjZmvry+qVKmiOClk9+uvv+LFF1/E2rVr0aVLl1yPZTab8eyzz0KSJPz22295JsayrFu3Dn379kV6ejpeeuklbNmyxWIdaz28qlSpguvXr8PPzw+AOnsOPVjfxXV7BbBOMJvNuBJ9BTVq1IBG1GDGz8oZV3MSPSvJ+2FvKNZp8sLnSsR5Lzk5GbNnz8bQoUPh5uZW6HP5g3Vd5J+v2s8RJaFOh69czb7Q4vdgx6mRcLTkdMue4taYUbzf0kuSpJjZyVYiTA+3Z68Csp0oGPNfKQcf/Z0iKEnhvVPXcvydB5K7ReyMsVKRlkMUbf/9HZPaM98eXkEVlOP9PMo9vDa9l9mJ4VG8jijuHl7x8fHw9/dHQkICvLy8UBhpaWm4cuUKqlevLnfioEdXtWrVcPXqVbRq1Qq7du1y2H5tbQcu08PLEWrWrIn169ejXbt2MBgMuHfvHjw9Pa2uGxcXh7fffhtLlixRJLvu379v8fjhl19+iZSUFPzxxx9ysispKQnu7u5Wn5cFgG7duuHq1asYNWqUYpaD7Nzc3ORHI/OL63Q6q/vI/vinLXFrx8stLgiC1bgoilbjGo3GagZYq9Uqfk7JDwfPyxpEz9r+CxTX2B4XIEDQWP5hF4QCxh/eiNlcRtZJUXZJevhtpQ3XWEK2CzFByPpPjnVyjVs/hsPiuVwkWrv5E+SC5ly3oHHWqaSc9wwGg8X53N5zeXKO3321nyPyizu9TjnbsR0JHyKikibnmc7ama8g5/6sBJSz4jn/rj9q1xHW7jOL6p4wt8+NqKix5RVQ69atFd37rJEkCW+++SamTJmC/v37y/GjR49i0aJFinX37duHTZs24ffff4ePjw+AzHG7hgwZkudjlgDQr18/AECLFi0KXhEiIiIiIiIioiJgNpvlWSOzPy5cnNjDKxfp6elIS0uzumzgwIE4c+YMZs+ebXX5Z599hl9//RXnzp3DZ599BiBzEORr165h/fr18np37txB9+7dIYoimjVrBiAzWXb37l1UqVJFzrD/8MMPiImJQZ8+fRS9w7RaLSpVqoQ33njDIXUmIiIiIiIiIiqsxo0by4muEydOoH79+vj999/l4ZWKAxNeVmRkZGDnzp1ISUlB+/btra4zY8YMnD9/HmfPnlXEf/75Z3zyyScwm83yAPfZPfXUUwAAg8GArl27Kga/za5jx44AAJPJhF69eiEjIwOffvopFi1ahJdffhmSJGHx4sX48ccf4e3tXaD65dZVlUgNBFFAYGBgro/OEamBTqdDeHg4z+ekevaM30VEtrMckt6xcgytlac0Y/5jqF28VfAx02r6VyjwNuRYvF5xTX///bezi8BHGnOKjIxE1apVcfDgQcyZMwe1a9eWZ0TMTqPRYM2aNahbt64ci4qKQu/evS0GTczi5eWFatWqAQBGjBiBvXv35lqO+vXry8dZt24dmjdvjrS0NLz22mvo2rUr/u///g9vvfUWmjRpUuA68uKR1EyAAJ1WZ3XcHCK1EAQB3t7ePJ8TERHRI4/XK+Qs7OGVQ3h4OMLDw21a18vLCz///LP8vkaNGjY/mzp37lzMnTvXpnU7d+6Mzp0727SuLXLO+EGkJmazGZcuX0JwUHCug1QTlXQZGRmYNm0axo4dm+tgt0RqYO8sjURE9Ojg/Sc5C+8GiYiIiIiIiIhIVZjwIiIiIiIiIiIiVWHCi4iIiIiIiIiIVIUJLxek1+udXQSiIiOKYub4XSJPb6Reer0eY8eO5fmcVI/jdxERlXy8XiFn4R2hC5Kkop1+mMiZJEgwGA1FPs02kTNJkoSEhASez4mIiOiRx+sVchYmvFyQwWBwdhGIioxklnD16lVIZv5hJfUyGAyIjIzk+ZxUjzdJREQlH69XyFmY8CIiIiIiIiIiIlXROrsARERERERERESO8En4TmcXIVeTIls7uwguhT28iEh1RIGnNlI/DgBLRERE5LrMZjM2btyI559/HvPnz7dYHh0djW7duqFJkyYICQnBp59+CpPJ5ISSOg/vCl2Qm5ubs4tAVGREjYjgmsEQNTy9kXq5ubkhIiKC53NSPc7SSERU8vF6xbESEhIwa9YsBAcH45VXXsEff/xhMeblv//+i2eeeQaXLl3CwYMHMWPGDIwbNw5vvfWWw8ohSRJefvllh+2vKPCO0AWZzWZnF4GoyEiShOTkZA50TKpmNptx6dIlns+JiIjokcfrFce6cuUKOnXqhJYtW+a6zuTJk3Hjxg00bdoUgiCgadOmAIBly5bhr7/+ckg5vvjiC2zatMkh+yoqTHi5IM6SQWommSXExMRwlkZSNYPBgJUrV/J8TqrHLy+IiEo+Xq84VoMGDRAcHIywsDCryyVJwpo1awAAnp6eAAAPDw95+bp16wpdhs8//xwRERGF3k9RY8KLiIiIiIiIiKgEEUXr6Zx//vkHcXFxAKyP+bp79+5893337l107doVISEhCAgIgCAIeOeddwAA8+fPx6xZs+QvpcLCwhAWFobY2FgAwM2bN9G7d2+EhISgXr16CA8Px4MHDwAA3bp1gyAIEAQB1apVw8yZM/HKK6+gTJkyaNeuHS5evFjwH0QeOEsjEREREREREZEKXLt2TX6t0WgslsfExOS7j3fffRc//vgjEhIS4O7ujoEDB8rLhgwZgsOHD2PZsmUAgF27dsnLYmNj0axZM4iiiLNnz+LGjRuoVasWbt68iY0bN2LdunWoV68eTp8+jatXr+Lxxx/HiBEjMGHCBEycOBGtW7fG2bNnUaZMmUL8BP7DHl4uiAPAkqoJD7/JYDMnFRMEAX5+fjyfExER0SOP1yvF6/79+/Jra73A4uPj893Hnj17IEkSwsPDkZ6ejgULFiAgICDf7SZOnIhr166hbdu2cHd3R3BwMCpWrIhNmzbh3LlzAABfX18AQNWqVdGhQwcAQPfu3QFkJuOWLFmS73FsxYSXC+JU9qRmoiiiWrVquXbxJVIDvV6PwYMH83xOqsebJCKiko/XK8Ur+3hd1nh5eeW7j4YNGwIAVq5cifr16+Po0aMYN25cvttt3rwZALBlyxb5UcfSpUsjMDAQ169fV6yb/W98YGCg/Hrnzp35HsdWvCN0QSaTydlFICoykiQhISGBAx2TqplMJhw9epTnc1I9CTyXExGVdLxeKV7Vq1eXX1u7J6patSoAoGPHjvDx8VH869ixIwBg7ty5qF27NoDMWSFbtWqF5cuX53vsf//9FwAQGhqKXbt2YdeuXbh06RKio6PRpk2bXLcrVaqU/PrevXs21NI2THi5IKPR6OwiEBUZySzh9u3bnKWRVM1oNGLz5s08n5P68VRORFTi8XqleD355JPyGFhpaWkWy1u2bAkASEpKQkJCguJfUlISgMyk2OHDh/HWW28ByExaDhkyBBkZGXkeu0KFCgBQ4MHns++3fPnyBdo2L0x4ERERERERERGVINl7zpnNZvm1VqtF7969AUCerdFgMMjLe/ToASBzsHlJkhT/sgagHz9+PMqUKYMlS5Zg1apVAIAHDx4gMTFRPoY1zZs3BwCcP38ef/zxhxyPiorCqVOncq3LjRs35NetWrXKp+a2Y8ILwL59+7Bu3TpnFyNPV65ckRsXEREREREREbmuf/75R359/vx5xbIJEyagcuXKOHjwICRJwokTJwAAffv2RYsWLfLd9+7duzF+/HiYzWZ06dIFHh4eaNGihdz7KigoSF43ISEBv/32G0wmEyIiIuQx2/r164effvoJO3fuxKJFi1CvXj3FMWJiYrB9+3YAwKZNmwAAlSpVwttvv13QH0WurKflXIjBYED//v1x/fp1NGvWTDHzwMKFCxEREaGYxeC5557Dr7/+qpjes1OnTti+fTsMBgO0Wi3Cw8Oh1+vx1VdfKbKuer0ezZs3VwzCdv78eXTt2lVurDVq1MDly5ctyvnZZ5+hbt26eP/99wtdZw4AS6omPByokc2cVEwQBAQFBfF8TkRERI+84r5emRTZuliPV9yWLl2K2bNny0ksAIiMjMT+/fsxZ84ctGzZEhUrVsSePXswdOhQhISEQJIkTJgwAR999JHNx5k0aRKWLl0KT09PhIWFYeHChfKyYcOG4ciRI9i6dStee+01jBgxAhqNBiEhIdi2bRsiIiJw4sQJhIeHo2fPnpg6darF/v39/XHw4EHMmTMHf/31F9q3b485c+bYNKi+rQTJxUd2njNnDkaPHg1RFNG9e3csXbpUsTw2NhbPPvusPIUmAIwaNQpffPGFYr0DBw6gRYsWOHz4MEJDQwEAO3bsQLt27eTuhd26dcPatWutlqN58+Z44okn8PXXX1ucEO7cuYPAwEA89thjuHTpkt2zzyUmJsLb2xsJCQkObUSPmrjvOzm7CPQImbGlR57LNV6Vi6kkVBKo/QIpNzxvPloOXo7Oc/mOkyMcfszk9LI2rWeGJv+VHgEiMr9wlKSSUV4quUTh0RybyEd/xyJmtvJtYIb06PR/uCOVyXXZ7irHAADuuTxGlZea/hXsLlNhbP1gqFOO+yhy5H1oWloarly5gurVq8Pd3d1BJaTiFBYWht27dyMwMBDR0dF27cPWduDSjzTGx8dj0qRJGDp0KEaOHInly5fj5MmTinX8/PzkZ1yzfPnll1i/fr0i1rRpU9SrV09OdgHACy+8gMGDB8vvN23ahKtXr1qUIyoqCg8ePMDcuXOtZr/nz58vf6A//fSTPVVV4KCBpGaSWcK9u/c4aD2pmtFoxK5du3g+J9XjLI1ERCUfr1fIWVw64TVlyhRIkoRx48ZhzJgxqFChAkaPHm113Q8//FAxMNsbb7yBs2fPKtbx8fGx2G7y5Mnyc67p6elW9z9q1CjMnj1bMRVnlrS0NCxYsEB+/9VXX9lStTxxWlhSM0mScC/untUpeInUwmQyYffu3Tyfk/rxVE5EVOLxeoWyu3//PoDMQfCLum24bMIrKioKc+fOxbhx4+Dj4wNPT09MnjwZ27dvx44dOyzWb9OmjSLZlJSUhFdffRUPHjzI8zg+Pj6YPHmy/H7t2rX4888/5fdbt25F6dKl8dxzz1nd/rvvvkPNmjXl93v27MHff/9tazWJiIiIiIiIiJyua9eu8lN1cXFxeOKJJ/KcvbGwHp2HtovZ2LFjERAQgCFDhsixN998E3PnzsWoUaNw9OhRi8cLhwwZgjNnzsg9rs6fP4/XX38dGzZsyHMgvgEDBmDBggXyBzls2DAcPXoUGRkZ+OSTT/DLL79Y3U6SJCxYsABbt25Fs2bN5MchZ82ahRUrVuRbx/T0dKSnp8vvs2Z5zB4XRRE6nQ4Gg0ExlalGo4FWq0VGRoaip4xWq4VGo7GI63Q6iKKoOF5WXBAEZGRkKOJ6vR6SJCmmRwUANzc3mM1mRVwQBOj1ephMJkV32Ky40Wi0mJJVFMXM+mT7ZlgQBAiiYBkXBQhCHnHTfz8XOQ5B8fPK+llKkCwepRM1YuY0r9njwsP1c4ubJWUPpYdx1in/OmXVQYJkU8+ArLIKogBJApCjjIKQVzzHMQocFyAIyD2e87FMQYAAWPReEwQhc/OccdapwHUCUGLOewAcdi7P+v1xhXNEiaiTYhvB4veAiMhV5TwbCjbEs5/n5XN2tvOqIAjydYEj41l/ox/V64js909FfU+Y828tua4NGzYU6/FcMuG1f/9+rFu3DmvWrJGnzAQyf9FnzJiBNm3aYMWKFejbt6/FtrNnz8aFCxfkXmA//vgjpk2bhoiIiFyPp9Fo8NVXX+H5558HAJw4cQKLFy9GTEwMBg0aBD8/P6vb/fzzzwgNDcVjjz2GwYMHY8yYMQAye4l98cUXqFSpUp71nDp1KiZOnGgRnz9/vjywW0hICDp37oytW7fi2LFj8jqtWrVCWFgY1q5dq5g1slOnTggNDcWSJUsQGxsrx3v37o3g4GDMnDlTcXIODw+Ht7c3pk2bpijD2LFjkZCQgMjISDmm1+sRERGBqKgorFy5Uo77+flh8ODBOHHiBDZv3izHg4KC0KdPH+zduxe7d++W4929YlHRvyJi78QiITFBjvuW84VveV/cvHkTKSkpcrxixYrw9vbGtWvXFGWvXLkySpcujaioKJil/07SgYGB0Gl1uHT5kqJOwUHBMBgNinHaREFEcM1gpKSkICYmRlHXatWqITExEbdv35bjHh4eCAgIQFxcHO7F3ZPj3l7erFMB62QwGCDo8r9YSI6LgyAI8PUtB4PBICeGAUCr0cCnrA/S09OQlJScbR86eHl5ITU1FSkpqXLc3d0Nnp6eSE5ORlraf3/oPTxKwcPDAw8ePEBGxn8XI56epeHu7o6E+AQYs110eHl5Qa/XIe7+fcVFhI+PDzSiiHtxcYo6+ZYrB5PZrJhRlnWyr04ASsR578CBAwAyvwABCn8ub4fM331XOkc8ynVKM2SWU6fTyTcU5my/N5IEOYGszCtnJpbNOZN1DxPFihsz/JdAViR/s39/ZyUhbO3LBDmBDOX6AmyPZ31xmNvj6LauL38ByRwhuTjByi+BtUd79I/QoPsVkPuTMzNLr8XDs4ciLggiIACSOeeXGiIgAZJkhjYx87wgAHBzd4fZbFJcu4iCAL2bG0wmkyJpNNXUB76+vkhKSlI81ePh4QEfHx8kJCQo/g6VKVMGZcqUQVxcHNLT0+XrgEfxOiLn/VNR3xP27NkTRM7g8rM02mLChAkICwtDWFgYgMzB7ps2bYrz588DyEyUbdu2DZ9++il27dqV635effVVedD5cuXKoUGDBtixY0euvcOee+45fPXVV6hfvz7i4uIQEBCA1NTMm7YPP/wQn376aZ7lttbDq0qVKrhz5448O4Yae3g9WN/FdXsFsE4WdZrxc96zNIqeleT12RuKdZq88LkSed4r7Ln8wbou8s/X1c4Rj2KdDl+5mn2hxe/BjlMj4WicpZHIPo/qLI1l9bctYpKVWRqtzdzoLHnNGNms9lQAmQn8giqdrYNDrr1mrcRnuw8qVA+vTe8NAuAa1xH51Sk1NRVly5blLI3kMLa2A5fs4VVYPj4+2Lx5M5o2bYq4uDiYzWb06tULVapUyXO76dOnywmvuLg49OnTJ9dk17FjxyAIAurXrw8gM0H22muv4ZtvvgEALFq0COPGjbM60H0WNzc3uLm5WcRFUbSI63Q6q/vI3gPOlri14+UWFwTB5vIBmSdcjcbywlWr1SomFEgWRXk/1hQ4rrE9LkCAoLH8TAWhgPGHN2I2l5F1kstuNpsReycWfhX8INhwUZR9HUHI+k+OdXKNC7B2neiweC7lt3beEOSC5ly3oHHWqSSc9yRJwvbt29GhQwfF+dvec3lyjt99NZ8jbIk7vU4523Eu1wquQJKkXK+ViIhsYus5NUc869yTlciyXD3veM6/64/SdUTO+6csRXVPmJSUZHW9wmC/Hddm6+fvsoPWF1bNmjWxfv16+aRw7949ebaB3AQFBSne53UBN2PGDMTGxso9y8LCwnDixAl5+b1797B8+XK7ys5nqEnVJGQ+KsS/gaRiZrMZx44d4/mciIiIHnmOvF7JSuDl7OlGriXr87eW0M2OCa9CaN26NebNm+fw/d64cQP//PMPTpw4gV27dsn/Dh8+jLZt28rrffXVV8xsExERERERkUvQ6XRwc3NDQkIC74VdlCRJSEhIgJubW669ErPwkUYbpKenIy0tzeqygQMH4syZM5g9e3a++8n5C5nbL+gXX3yBAQMGWO0BNnLkSPz6668AgLNnz2LLli3o1KlTvsfOfrwHDx7k2nVWDYyGR3MsBSoeZrMZ5ofjFYhmMd8/hDnH9SHXln0w/EdZ1t+lxMREh5zPed58tOR33uLlPRG5Hmsza9i4pZ1JkexjXNmjpFxTFIesQf8dlaAqX748YmJicOPGDXh7e8vjnpG6ZY1hl5CQgKSkJFSuXDnfbThofT4yMjLw7LPP4umnn841qWUymdCxY0ecPXsW0dHRue7r/PnzqFOnjvze2sDzu3btQps2bfDNN9+gX79+Vo9VpkwZefD6OnXq4PDhw/D09My3LlFRURaPVRIREREREREVtcuXL6NGjRoO2VdiYiLu3r1rMUA+qZ+bmxvKly9v0wQITHjlITIyEhMnTpSnGq9VqxbmzZuHNm3aWKybmJiIXr164eeff7ZYdurUKQwZMgQnT55EQkKCHBcEAfXq1cOAAQMwdOhQzJ07F8OHD4fJZIJWq8UTTzyBP//8E97e3gCAxYsXY/r06bh48aJi/35+fjhy5AiqVq2aZ33i4+NRtmxZXLt2Td4nkdpkzUZ6/fr1Qs8CQ/SoYjsnV8B2Tq6A7ZxcQUJCAqpWrYr79+/Dx8fHofs2GAyF7o1HJYdGo8n3McbsmPByIYmJifD29nbIdLBEjyq2c3IFbOfkCtjOyRWwnZMrYDsnZ+Gg9UREREREREREpCpMeBERERERERERkaow4eVC3NzcMH78eFXP0EjEdk6ugO2cXAHbObkCtnNyBWzn5Cwcw4uIiIiIiIiIiFSFPbyIiIiIiIiIiEhVmPAiIiIiIiIiIiJVYcKLiIiIiIiIiIhUhQkvlTAYDPjss8/w1FNPoVmzZmjfvj2OHz9u07aXL19Gt27d0KhRI4SEhGDUqFFISkoq2gIT2aEw7fzHH39E06ZNUaZMGQQEBGD06NFISUkp2gIT2aEw7Tw7SZLw0ksvoVq1ag4vI1FhOaqd7927F+Hh4Xj55ZcxefJkREdHO7ysRPayt52bzWYsWLAAoaGhqFu3LkJDQ9G4cWN88803MJvNRV9wIjtcvXoVH3zwARo1amTzNrwPpSInkSp069ZNAiD99ddfkiRJUsOGDaXSpUtL+/fvz3O7y5cvSxUrVpTq1KkjGY1G6dSpUxIAqUWLFlJqampxFJ3IZva28zlz5kgALP6FhYVJJpOpOIpOZDN723lOX375pQRACgwMLIJSEhVOYdv57du3pQ4dOkilS5eWFi5cKBkMhqIsLpFd7G3n/fv3lwBIL730kmQ0GiWj0Sg9//zzEgBp6NChxVF0Ipvt2bNH6tq1q6TRaCQAUlBQkE3b8T6UigN7eKnApk2bsG7dOri5uaFZs2YAgJYtWyI5ORnvvPMOpDwm4vzggw9w+/ZtPPPMM9BoNHjyySfh7e2Nv/76CwsWLCiuKhDly952fuPGDaxYsQJbtmzB/v370a9fP3nZrl27sHXr1mIpP5EtCnM+z+7QoUP48MMPi7KoRHYrbDs/ceIEGjRogN27d2Pnzp0YNGgQtFptcRSdyGb2tvO///4bS5cuBQC8+OKL0Gg00Gg0eOONNwAACxcuZA8YemQcOHAAN27cQNmyZWEymQq0Le9DqTgw4aUCX3/9NQDA09MTgiAAAHx8fABkXhQeOXLE6naxsbH46aefAABeXl5yPGvbb775pmgKTGQHe9v5P//8g23btuGll15C06ZNsXTpUkVX6wsXLhRtwYkKwN52nl1CQgLeeecdeHh4FFk5iQqjMO08Pj4eXbp0wb///ouJEyeicePGRV5eInvY284vXrwovz548KD8uly5cgAAo9FY4MQCUVFp2rQpevbsidGjRxdoO96HUnFhwquEM5lM2LNnDwBAr9dbXWfHjh1W47t375a/XbK27ZkzZ/Dvv/86qKRE9itMO2/Xrh3Kli0rvxcEAWFhYfL74OBgxxWUqBAK086zGzBgAD766CP5opHoUVLYdj58+HBERUXBw8MD4eHhRVJGosIqTDt//PHH5dcrV67Etm3bAGSOjwQAL7/8Mry9vR1ZXKJC0+l0BVqf96FUXJjwKuFu3LiBhIQEAMi1O//58+etxv/55x/5dUG3JSpOhWnn1ty/fx8A4Ofnh7Zt2xa+gEQO4Ih2vnDhQvj5+aFr164OLx+RIxSmnd++fRvLly8HkNnbZeDAgXj88cfRvHlzLFq0qGgKTGSHwrTzp556Cl26dAGQmTh7+eWXMXfuXHz33Xfo2bMnVqxYUTSFJipGvA+l4sKEVwl39+5d+bUoWv84Y2NjHb4tUXFydFvNekRg8uTJcHNzK1zhiByksO381KlTWLZsGWbMmOHwshE5SmHa+c8//yw/ytWtWzesXLkSn376Kfbv34933nkHERERji8wkR0Kez5ftWoVevbsCQDIyMjAsGHDcPz4cfTs2ROenp6OLSyRE/A+lIoLE14lXEZGRr7r5DYoZmG2JSpOjmyrBw4cwOnTp9G9e3cMGjSosEUjcpjCtPPk5GS89dZbWLZsGdzd3R1dNCKHKUw7P336tPw6a8yXLl26oG7dugCA6dOn49atWw4oJVHhFPa6RafT4YUXXkCLFi3w3HPPAQBSU1Px6quvYu3atQ4rJ5Gz8D6UigsTXiVc1gCWeSlfvrzDtyUqTo5qq2azGR988AGaN2+Ob7/91hFFI3KYwrTz9957D+3bt4fZbMa5c+dw7tw5GAwGAIDBYMC5c+eQkpLi0PIS2aMw7Tz7zHRms1l+nTURidFoVAzyTeQshWnnJpMJXbt2xdtvv42PPvoIv/76q9zbS5IkDBgwAImJiQ4tL1Fx430oFRcmvEq4oKAglCpVCgBynbHlySefzDee27ZZ35oSOVNh2nl2X375JVJSUvDzzz/LM9glJSXBaDQ6rrBEdipMO9+xYwcmT56Mxx9/XP538+ZNAMDNmzfx+OOP49ChQ0VTcKICKEw79/Pzk18/ePBAfl2xYkX5dXp6uiOKSVQohWnny5cvl2evCw0NhUajwdKlS1G9enUAQGJiojwgPlFJxftQKi5MeJVwWq0WLVu2BACkpaVZXSf7jHTZtWrVSp4m2dq2jz/+uOIikshZCtPOs+zbtw+bNm3C77//Ls9eZzQaMWTIEHaZpkeCI9o50aOuMO28efPm8uvo6Gj5dfaxGGvUqFH4QhIVUmHaefYvJ7J6wbi5uaF///5yPDU11TEFJXIS3odScWHCSwXeeecdAJkzz2VlyLNOHE888QSaNGmCv//+GzVq1IC/vz+2b98OAAgICEDHjh0BKAcOzNr2jTfeKLY6EOXH3nYOAHfu3EH37t1x/fp1NGvWDHXq1EHt2rVRsWJFnDhxosBTKRMVFXvbeXR0NCRJUvwLDAwEAAQGBkKSJCbL6JFhbztv27at3Msle1Ig61HHmjVromHDhsVWD6K82NvOq1SpIu/j33//lV+XLVsWAKDX69GiRYtiqQORrbKGUQAse2zxPpScSiJV6N69uwRA2rNnjyRJktS6dWvJw8ND2rdvnyRJkjR06FAJgARA6tSpk7zdlStXJD8/P6lWrVqSyWSSrly5IgmCID399NNSenq6U+pClBt72nlGRobUsmVLOZ7zX79+/ZxWHyJr7D2f5xQYGCgBkAIDA4uj2EQFYm8737lzp1SqVCkJgLRx40bJaDRKoaGhkru7u7R7926n1IUoN/a083v37snn79GjR0uSJEmpqalSs2bNJADSrFmznFIXorxs2LBBbsvu7u7Sv//+Ky/jfSg5ExNeKmEwGKTx48dLtWvXlpo0aSI9//zz0tGjR+XlR44ckapXry75+/tL27ZtU2x7+fJlqXPnztKTTz4p1a9fX3r//felBw8eFHcViPJlTzvP/kfW2r/p06c7qzpEVhXmfJ4dE170KCtMOz969KjUuXNnqXLlylKTJk2kTp06SceOHSvmGhDlz952fvfuXWn48OFSnTp1pIYNG0pPPPGE9MILL0i//PKLM6pBlKstW7ZIjRs3lvR6veL62tfXV+rcubMkSbwPJecSJImD1xARERERERERkXpwDC8iIiIiIiIiIlIVJryIiIiIiIiIiEhVmPAiIiIiIiIiIiJVYcKLiIiIiIiIiIhUhQkvIiIiIiIiIiJSFSa8iIiIiIiIiIhIVZjwIiIiIiIiIiIiVWHCi4iIiIiIiIiIVIUJLyIiIiIiIiIiUhUmvIiIiFRkz549+PDDD+Hp6QlBEOR/VatWRe3atVGhQgX4+Pigdu3a6NatG7Zt21ao4zVs2FBxnP79+zumIlbcvn0bTz/9NPz8/LBhw4YiO05eLly4gCpVqijqLAgCmjdvDoPBoFj3+vXrFutWrFgRqampiIyMxKuvvqpYptPpUKdOHQQFBcHLywsVKlRA48aNMXLkSFy7ds2iLH379kX58uUtytKkSZM865CUlARvb2+L7QIDA/HFF18o1t2wYQNatWqFGjVq4Omnn0bjxo0xYcIEREVFYcmSJThw4AAA4PLly/j8889Rq1YtxT5Lly6NgIAAVK5cGT4+PoplYWFhhfswiIiIiPIiERERkep8+umnEgD5386dO+Vlf/75pxQQECAve+eddySz2Wz3sVq0aCHv6/XXXy984SVJ6tSpk0UsIiJCPs5jjz3mkOPYa/z48YqfLwBp8ODBVtddvny5BECaN2+exbJatWrJ2wcGBsrxlJQUaerUqfIyDw8PaceOHRbbp6WlSfXr15cEQVCUZf/+/bmWPTIyUtJqtYr1rX1uI0aMkABIs2bNkttHcnKyNGnSJHn7nMfZv39/nvu9du2aNHDgQAmA1KpVq1zLSERERFRY7OFFRESkQv7+/rkue+aZZzBnzhz5/cKFC7Fu3Tq7j1WjRg27t7Xmm2++webNmx26T0ebMGECKleurIgtWLAA3333ncW6ffr0QZkyZdCvXz+LZRUrVrS6/1KlSmHs2LHo3LkzACAlJQW9evVCcnKyYj03NzfUq1cPHTp0UMSzf745LViwAK+88ooi1rJlS8X77du3Y+bMmahbty7ef/99CIIAAPDw8MDHH3+MuXPnWt13bvXJUqVKFSxatAiDBw/Ocz0iIiKiwmLCi4iISIVEMe8/8S+99JJinW+//bbIjlUQv/32W67JkGHDhqFRo0bw9fXF7NmzHXZMe2m1WjRq1EgRe+edd3D8+HGLdcuWLYsyZcpYxPP72WUlvAAgNjYWW7ZssVqOt99+Gx4eHnJs/fr1+Pfffy3W3bNnD5KTky0SZFqtVvF+5cqVAID79+8jPT3dYj/vvPMO2rdvbxHPSozl58MPP3RouyEiIiLKiVcaRERELkiv16NChQry++joaOcV5qGVK1eiY8eOyMjIsLrc398fhw8fxt27d9GtW7diLp11GzduRKVKleT3qamp6NKlC+7fv69Yz9ZEUE4BAQGK97l9TmXLlkWfPn3k9waDAZGRkRbrLViwAOHh4fkmm+7cuQMAuHnzJnr06IEHDx5YrJP9eLa4cOECli5dCgCoXLky6tatW6DtiYiIiAqCCS8iIiIXZDabER8fL7/P7RHIbdu2oVWrVnjyySdRqVIl9OnTBzExMTYfJzk5GTNnzsSLL76I0NBQlCpVCnXr1sW8efMU661evRqTJ09WJLsaNWqERo0aYebMmejXr5/VAc8jIyMtBl/38vLCwYMHAQDjx4+HTqeDIAioVq2aQ+sGAJUqVcLGjRtRqlQpOXblyhW89tprMJvNBdqXNffu3VO8z+tR1WHDhineL168WPHzvH37NrZu3Yo333wz3+PWrl1bfr1x40bUqlUL8+bNU/T26t27N5o2bZrvvrKcPHlS8X78+PE2b0tERERUUEx4ERERuaCff/4ZaWlp8ntrvXW+/PJLdOjQAZUqVcLp06exZcsWrFq1Cs2aNZN7AOUlPj4ezZo1w8SJE/H999/j6NGjGDVqFM6cOYN3330X48aNk9ft2bMnFi5cqNj+yJEjOHLkCEaMGIHvvvsOffv2tThGeHg4Pv30U0Xs22+/xdNPPw0AmDhxIiIiIlCvXj2cPn3aYXXLrlGjRli2bJmiF9e2bdswYcKEAu3HmuyzUXp7e6NTp065rlu3bl0899xz8vvbt29j9erV8vuvv/4aXbt2Rbly5fI9bnh4ONzd3eX3t27dwrvvvosaNWogMjISRqOxoFXB999/r3hfvnz5Au+DiIiIyFZMeBEREbmQ9PR0bN68GQMGDJBjgwcPtuj1s3//fowZMwYAMGrUKABAaGgoateujevXr1skmayZM2cOTp06hcTERPz0008AMgfMz7Jo0aIClT1nD60sH3zwAapWrSq///vvvxXLL126hClTpsDT0xOAY+qWU7du3Sx6LE2ZMsXuwfdv376NiIgI/PDDDwAAHx8frF27Nt9kVc5eXlmDy5tMJixatAhDhw616fh16tTBd999B51Op4jfvHkTgwcPRsOGDXHq1Cmb9mU2m/Hdd9/JbYCIiIioODDhRURE5AIGDx6MqlWrwtPTE507d8bt27fRpEkT/Pnnn5g/f77FGFNfffUVJEkCANSsWVOO+/r6AsjsIZaf7MmSS5cuWcRyjnOVn9zGndLr9RgxYoT8/uuvv0ZqaioA4MGDBzh//ryiZ5Qj6mbN+PHj0aNHD/m9JEno27evXPf8/Pvvv2jSpAm8vb3h7++PadOmAQBGjBiBM2fOoG3btvnuo1OnTqhevbr8/siRI9i3bx82bdqEKlWqICQkxOb6dOvWDfv27bMYmB/IfDyxefPmFsnFnLZs2YLKlSvj9ddfd8gjnkRERES2YsKLiIjIBSxYsADffPMNTCaTHDt//jwqV65sdf29e/fKr5977jk0bdoUTZs2xb///pvrNjmNHj0aq1evxjfffINx48Zh9+7dmDx5srw8e1kK66233oKPjw8A4O7du/Lg6EuXLsWAAQMUCT1H1C033377LRo3biy/T0hIQJcuXRSPj+bmsccew6FDhyweW7x48SIee+wxm44viiKGDBmiiM2ZMwfz58+3uXdXdo0aNcKhQ4ewbt061K9fX7EsKSkJ4eHheW7fsWNH3Lx5E1u3bkXp0qULfHwiIiIiezHhRURE5CLatGmj6AmVkJCAHj16WJ0VMTY2Vn69bNkyHDhwAAcOHMDly5dx48YNm3otaTQa9OjRAw0aNMCLL76IMWPGFHhmP1t5enoqki8zZ86EyWTC6tWr8frrryvWdUTdclOqVCn89NNPisTZqVOncPv2bZv3sWDBAkUvrc2bN2PmzJk2b//WW28pkksbNmzAP//8g//9738272PkyJHya0EQ8L///Q/Hjx/H999/r0i+HT58GNevX89zX4IgoH379vjwww9tPj4RERFRYTHhRURE5EI+++wzhIaGyu+PHDmC0aNHW6zn5+cnv/7nn3/sPt7HH3+Mxo0bIz4+Hjt27FAkchxt2LBhcHNzA5D5COXgwYPRunVrxQyKgOPqlpusmRs9PDzs2t7LywurVq2CVquVY2PHjsWhQ4ds2t7Hx0cxwL/RaMTbb78NvV5vcxmOHTuG6OhoRUwQBPTs2RN///03qlSpIsdv3rxp0z5feeUVi5g946URERER2YIJLyIiIhei1+uxatUqRQ+g2bNnY+PGjYr16tSpI79esmSJxX62bduW77Fmz56NKVOmwGw2IyIiQh40Pje5jdFlK39/f/Tu3Vt+v3TpUquP8Tmibvlp2LChxcyNBdG0aVPFIPgGgwE9e/ZEQsL/t3c/IVF1YRzHn9e0ZDClWeVlZISMcGwGIYVm4WzSVYhJGhUICpEbm0XoRlAbdw0RA6LELFyIu8FaheBC0oTcTcuGaCY3BZHTSKCIf553ER3menWw9+VdvJfvBy6cc8+559w/ux/3nrt1quMfPXpkyuXl5TI4OPhH8x8eHsrTp0+PbautrTXjnzlzRhoaGk41ZiAQkP7+flPPZrP/SeAIAAAgQuAFAIArHf1McW9vz5SvXLkiiUTC1j4wMGB7o+fhw4emvLS0JCMjI2aMhYUFWVpaMu3Fi5EXl2dnZ035w4cPoqqyvr5um/f34vEi4ngjqrit1DzFhoeHTch07949uXjxoqPPn1xbKYVCQfL5/IntPT098uTJk5JjFD+n4mckIjI6OiqRSMTUc7mc42+aIr/WQtvd3bXtCwQC0t7eLiIiXV1d4vP5bO37+/sl6yIiyWRSXr16dex5FwoFERHp6+szi/2LOJ/LSc9pd3dXBgYGTvzzJgAAwL9F4AUAgAu9efPGVj/6OdyDBw/k9u3bpv7jxw+5deuWCXB6e3tNYCIi8uzZM6mpqRHLsiQWi0ksFhORX6HUp0+fTL9sNmvKXq/XlMfGxqS6utrxmdzQ0JD5018wGLStffX582dJp9Pmr4m5XM605XK5Yxe9b2xslJs3b4qI2NYrK3baaysllUrJ1taWvHjxomS/8fFxuXv37rFtX79+lUwmY+rfvn2TjY0NUy8rK5P5+Xm5cOGC2ffy5UsZHx839Ww2K4uLizI3N+cIraLRqIiIYxF7EfvC/SK/1uI66vDwUO7cuSOTk5Py8+dPs//169eSSCQkEonI1NSU7ZjNzU1b/ePHj7bgUlXl7du3EolEZHV19dRvhwEAAPwxBQAArvH8+XO1LEtFxLHV19fr7Oys6ZvP57Wurs7W5/z587q8vKyqqjs7OzoxMaGXLl3Sc+fOqd/v18ePH2s+nzdjhEIhxzyhUEhVVdPptF69elU9Ho92dHTo2tqaqqoODw9rVVWVWpal09PTtvN///69Xr9+XSsrKzUcDuvc3Jyqqt6/f98xj2VZ+uXLF8c9WFlZ0Rs3bpS8T6e5tuNkMhn1+/228/D5fLqwsHDiMdvb29ra2mrb19bWph6Px3FNZ8+e1aamJv3+/bvpm0qlHP2ampq0p6dHKyoqzD6v16uJRMIcd3BwoJ2dnbZ54/G44/x/b36/X+PxuKqqdnd367t373RtbU2j0agGg0FtaWnRy5cvazgc1pmZGd3b2zPjbmxsaDKZ1Obm5mPHvXbtmgaDQa2pqbG1rayslLzfAAAA/9Rfqke+FwAAAAAAAAD+x/ikEQAAAAAAAK5C4AUAAAAAAABXIfACAAAAAACAqxB4AQAAAAAAwFUIvAAAAAAAAOAqBF4AAAAAAABwFQIvAAAAAAAAuAqBFwAAAAAAAFyFwAsAAAAAAACuQuAFAAAAAAAAVyHwAgAAAAAAgKsQeAEAAAAAAMBVCLwAAAAAAADgKgReAAAAAAAAcJW/AWq0iTpVMOqvAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 1200x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "color1 = (0.1, # redness\n",
    "         0.43, # greenness\n",
    "         0.47, # blueness\n",
    "         0.8 # transparency\n",
    "         ) \n",
    "\n",
    "color2 = (0.4, # redness\n",
    "         0.3, # greenness\n",
    "         0.7, # blueness\n",
    "         0.85 # transparency\n",
    "         ) \n",
    "\n",
    "color3 = (0.9, # redness\n",
    "         0.5, # greenness\n",
    "         0, # blueness\n",
    "         0.7 # transparency\n",
    "         )\n",
    "\n",
    "nrmse_diff_01 = - np.subtract(rc_01, reg_01) / reg_01\n",
    "nrmse_diff_04 = - np.subtract(rc_04, reg_04) / reg_04\n",
    "nrmse_diff_10 = - np.subtract(rc_10, reg_10) / reg_10\n",
    "\n",
    "x = np.arange(len(names))\n",
    "width = 0.15\n",
    "x1 = x\n",
    "x4 = x + width\n",
    "x10 = x + width * 2\n",
    "\n",
    "plt.figure(figsize=(12, 3)) \n",
    "plt.grid(color='gray', linestyle='dashed', zorder=-1.0)\n",
    "plt.bar(np.array(nrmse_diff_01), x1, width=width, label=' 1-step', color=color1, zorder=3)\n",
    "plt.bar(np.array(nrmse_diff_04), x4, width=width, label=' 4-step', color=color3, zorder=3)\n",
    "plt.bar(np.array(nrmse_diff_10), x10, width=width, label='10-step', color=color2, zorder=3)\n",
    "plt.legend(loc='upper right'\n",
    "           , bbox_to_anchor=(1.17, 0.42)\n",
    "           # , bbox_to_anchor=(1.01, 1.47)\n",
    "           , prop={'family':'Times New Roman','weight':'bold', 'size':14}\n",
    "          )\n",
    "\n",
    "plt.xlim((0, 1))\n",
    "plt.ylabel(\"Stock index\", fontsize='17', weight='bold', **csfont)\n",
    "plt.xlabel(\"Relative NRMSE\", fontsize='17', weight='bold', **csfont)\n",
    "plt.yticks(x + width, labels=names)\n",
    "plt.xticks(rotation=0, fontsize='15', weight='bold', **csfont)\n",
    "plt.yticks(rotation=0, fontsize='15', weight='bold', **csfont)\n",
    "# plt.tick_params(axis='x', which='major', pad=7)\n",
    "\n",
    "\n",
    "\n",
    "# plt.grid(True, color = \"grey\", linewidth = \"1.4\", linestyle = \"-.\")\n",
    "\n",
    "# plt.savefig(f'{fig_path}/Relative NRMSE Difference bar 2.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6e0765ac-68a2-4ae1-8547-cce2431e50fa",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9018ca4e-bd18-4f97-a552-3de4b93833cc",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f22a6b9-6759-47cd-a4b5-162850857bd5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a17e2c30-4757-4768-b9c0-820410b38185",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3c834017-3539-4bee-834a-9d7120e85c4c",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "2082eca5-b0c7-4fa6-ab00-9c27850e8127",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.81433856, 0.81933099, 0.85166372, 0.80530415, 0.60268366,\n",
       "       0.78367572, 0.72262602])"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "nrmse_diff_01"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "625f7f62-88b9-4936-95af-4caeac6c4335",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "001739d4-ea2c-40e4-969a-a205fa647b83",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e2213bcb-07b1-4209-9fcf-074f1b4c8a01",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bb2365db-2884-47ea-9652-0bbf0d950919",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1522a2a1-df27-4f19-b2b3-b3a1635bff2f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "827ea99f-928b-45c5-8abb-11bb9bd3508b",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "4d8c3749-397d-4bba-966d-9adcdaf2b007",
   "metadata": {},
   "outputs": [],
   "source": [
    "# # plt.scatter(names,np.array(rc_01)/np.array(the_max),label=\"Optical RC 1 step pred scaled\")\n",
    "# # plt.scatter(names,np.array(reg_01)/np.array(the_max),label=\"LSTM 1 step pred scaled\")\n",
    "# # plt.scatter(names,np.abs(np.array(train_std)-np.array(test_std))/np.array(the_max),label=\"train - test\")\n",
    "# plt.scatter(names,np.array(rc_20),label='Optical RC 20 step pred')\n",
    "# plt.scatter(names,np.array(reg_20),label='LSTM 20 step pred')\n",
    "\n",
    "# # plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "# plt.legend()\n",
    "# plt.xlabel(\"Stock index\")\n",
    "# plt.ylabel(\"20 step pred NRMSE\")\n",
    "# plt.savefig(f'{fig_path}/NRMSE_fig_1.png', dpi=600, bbox_inches='tight')\n",
    "# # =============================================================================\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c23587aa-a172-41d6-9dfe-cee9e8f5b068",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c456a409-3772-47e9-b078-0452eb5be2ee",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "6464fe4d-7f8f-4e39-9974-7991aa469ada",
   "metadata": {},
   "source": [
    "#### Calculate some basic statas -- moving std \n",
    "Volatility of each stock index"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "99982845-49e0-4395-95e1-e89c2e26647e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def load_reg_dataframe(stock_name, step):\n",
    "    file_name = None\n",
    "    \n",
    "    if step==1:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+'min_rmse_'+stock_name+\"_multi_step_w1_h1.csv\"\n",
    "    elif step==4:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+'min_rmse_'+stock_name+\"_multi_step_w4_h4.csv\"\n",
    "    elif step==10:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+'min_rmse_'+stock_name+\"_multi_step_w10_h10.csv\"\n",
    "\n",
    "    df_reg = pd.read_csv(file_name, low_memory=False)\n",
    "    reg_date = df_reg.Date\n",
    "    return df_reg, reg_date"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "870acefe-66f5-4ff7-ae19-58a45063471d",
   "metadata": {},
   "outputs": [],
   "source": [
    "names=[\"^NYA\", \"^N225\", \"^HSI\", \"MME=F\", \"^IXIC\", \"VTHR\", \"UKX.L\"]\n",
    "steps=[1, 4, 10]\n",
    "\n",
    "\n",
    "for s in steps:\n",
    "    print(\"   \")\n",
    "    print(f\"---- step == {s} -----\")\n",
    "\n",
    "    std_arr = []\n",
    "    reg_rmse_arr = []\n",
    "    reg_mape_arr = []\n",
    "\n",
    "    rc_rmse_arr = []\n",
    "    rc_mape_arr = []\n",
    "    \n",
    "    for n in names:\n",
    "        ### rc prediction results\n",
    "        date, rc_predict, true=load_rc(n, s)\n",
    "\n",
    "        ### reg prediction results\n",
    "        df, reg_date = load_reg_dataframe(n, s)\n",
    "\n",
    "        ### calculate basic stats \n",
    "        std = df[['Real']].std().Real / np.mean(df.Real.values)\n",
    "\n",
    "        # ### rolling std        \n",
    "        # if s == 1:\n",
    "        #     std = df.Real.rolling(2).std().mean() / np.mean(df.Real.values)\n",
    "        # else:\n",
    "        #     std = df.Real.rolling(s).std().mean() / np.mean(df.Real.values)\n",
    "        \n",
    "        \n",
    "        reg_rmse = calculate_rmse(df.Real.values, df.Regression.values) / np.mean(df.Real.values)\n",
    "        reg_mape = calculate_mape(df.Real.values, df.Regression.values) / np.mean(df.Real.values)\n",
    "\n",
    "        rc_rmse = calculate_rmse(df.Real.values,rc_predict)/np.mean(df.Real.values)\n",
    "        rc_mape = calculate_mape(df.Real.values, rc_predict) / np.mean(df.Real.values)\n",
    "        \n",
    "        std_arr.append(std)\n",
    "        reg_rmse_arr.append(reg_rmse)\n",
    "        reg_mape_arr.append(reg_mape)\n",
    "        rc_rmse_arr.append(rc_rmse)\n",
    "        rc_mape_arr.append(rc_mape)\n",
    "        \n",
    "        \n",
    "        print(f\"{n} std == {std}\")\n",
    "        print(f\"     rmse == {reg_rmse}\")\n",
    "        print(f\"     mape == {reg_mape}\")\n",
    "        print(f\"     rmse == {rc_rmse}\")\n",
    "        print(f\"     mape == {rc_mape}\")\n",
    "\n",
    "    ### plot\n",
    "    plt.figure(figsize=(8, 4)) \n",
    "    plt.scatter(names, np.array(std_arr), label=f'Stock Volatility')\n",
    "    # plt.scatter(names, np.array(std_arr), label=f'Stock {s}-step moving std')\n",
    "    \n",
    "    plt.scatter(names, np.array(reg_rmse_arr), label=f'LSTM {s}-step rmse')\n",
    "    plt.scatter(names, np.array(rc_rmse_arr), label=f'Optical RC {s}-step rmse')\n",
    "    \n",
    "    # plt.scatter(names, np.array(reg_mape_arr), label=f'{s} reg mape')\n",
    "    # plt.scatter(names, np.array(rc_mape_arr), label=f'{s} rc mape')\n",
    "    \n",
    "    plt.legend(fontsize=\"8\", loc =\"upper right\")\n",
    "    plt.xlabel(\"Stock index\", fontsize=\"13\")\n",
    "    plt.ylabel('Multi-step stats (Nomalized)', fontsize=\"13\")\n",
    "    # plt.show()\n",
    "    plt.savefig(f'{fig_path}/{s}_step_error_comparison.png', dpi=600, bbox_inches='tight')\n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d90ed379-b284-4087-b8aa-4cbb160e7e0a",
   "metadata": {},
   "source": [
    "#### multi-step volatility (STD) comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a8f05de8-c34c-46fe-939c-eb0f45c2f1ec",
   "metadata": {},
   "outputs": [],
   "source": [
    "names=[\"^NYA\", \"^N225\", \"^HSI\", \"MME=F\", \"^IXIC\", \"VTHR\", \"UKX.L\"]\n",
    "steps=[1, 4, 10]\n",
    "\n",
    "d = dict()\n",
    "\n",
    "for s in steps:\n",
    "    print(\"   \")\n",
    "    print(f\"---- step == {s} -----\")\n",
    "    std_arr = []\n",
    "    \n",
    "    for n in names:\n",
    "        ### reg prediction results\n",
    "        df, reg_date = load_reg_dataframe(n, s)\n",
    "\n",
    "        ### calculate basic stats \n",
    "        if s == 1:\n",
    "            std = df.Real.rolling(2).std().mean() / np.mean(df.Real.values)\n",
    "        else:\n",
    "            std = df.Real.rolling(s).std().mean() / np.mean(df.Real.values)\n",
    "            \n",
    "        std_arr.append(std)\n",
    "        print(f\"{n} std == {std}\")\n",
    "        \n",
    "    d[f'{s}'] = std_arr\n",
    "\n",
    "\n",
    "## whole dataframe std\n",
    "all_std_arr = []\n",
    "for n in names:\n",
    "    ### reg prediction results\n",
    "    df, reg_date = load_reg_dataframe(n, s)\n",
    "\n",
    "    ### calculate basic stats \n",
    "    std = df[['Real']].std().Real / np.mean(df.Real.values)\n",
    "        \n",
    "    all_std_arr.append(std)\n",
    "    print(f\"{n} whole dataframe std == {std}\")\n",
    "    \n",
    "\n",
    "### plot\n",
    "plt.figure(figsize=(8,5)) \n",
    "for k in d:\n",
    "    plt.scatter(names, d[f'{k}'], label=f'{k}-step')\n",
    "plt.scatter(names, all_std_arr, label=f'all')\n",
    "\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel(\"Stock index\")\n",
    "plt.ylabel('Multi-step moving STD')\n",
    "# plt.show()\n",
    "plt.savefig(f'{fig_path}/multistep_volatility_comparison.png', dpi=600, bbox_inches='tight')\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c5fe3084-13bf-4b15-82fa-9feb7f8d0837",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "ad4879d9-6fb0-430d-812a-ae92baf420b3",
   "metadata": {},
   "source": [
    "### Replot correlation matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "30c10d27-376f-45f8-b836-ed8cca418b9b",
   "metadata": {},
   "outputs": [],
   "source": [
    "filenames = [\n",
    "             '^HSI.csv',\n",
    "             '^NYA.csv', \n",
    "             '^N225.csv', \n",
    "             'MME=F.csv', \n",
    "             '^IXIC.csv', \n",
    "             'VTHR.csv', \n",
    "             'UKX.L.csv'\n",
    "            ]\n",
    "\n",
    "\n",
    "from datetime import date\n",
    "# today = date.today().strftime('%Y-%m-%d')\n",
    "today = '2023-12-19'\n",
    "print(\"Today's date:\", today)\n",
    "\n",
    "n_in = 10\n",
    "n_out = 10\n",
    "train_num = 500 \n",
    "test_num = 100 \n",
    "total_num = train_num + test_num\n",
    "\n",
    "# features_name_list = ['MACD', 'RSI', 'ATR', 'DXYNYB', 'VIX', 'EFFR', 'UMCSENT', '^IRX', '^TYX', '^TNX', 'Tspread', 'SOFR']\n",
    "features_name_list = ['EFFR', 'VIX', 'DXYNYB', 'MACD', 'RSI', 'ATR', 'UMCSENT']\n",
    "n_vars = len(features_name_list)\n",
    "print(f'vars numbers = {n_vars}')\n",
    "\n",
    "\n",
    "value_name=['Close']\n",
    "Date_format='%Y-%m-%d'\n",
    "if_plot_train_test_results=False\n",
    "\n",
    "\n",
    "# rlt_path = f'./multivariate_rlt_experiment/{today}'\n",
    "# data_path = f'./multivariate_data_experiment/{today}'\n",
    "\n",
    "rlt_path = f'../multivariate_rlt_experiment/lstm_multistep'\n",
    "data_path = f'../multivariate_data_experiment'\n",
    "\n",
    "fig_path_corr = '../final results/corr'\n",
    "\n",
    "# filenames = list_files(data_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "40a2ddbd-16b8-49f2-9ada-79e57608ab6c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def corr_matrix_plot_triangle(df, \n",
    "                     fig_path, \n",
    "                     filename, \n",
    "                     features_corr,\n",
    "                     save_fig=True, \n",
    "                     suffix=''):\n",
    "    sns.set_theme(style=\"white\")\n",
    "    sns.set(font_scale=1.5)\n",
    "    \n",
    "    # Compute the correlation matrix\n",
    "    corr = df[features_corr].corr()\n",
    "    \n",
    "    # Generate a mask for the upper triangle\n",
    "    # mask = np.triu(np.ones_like(corr, dtype=bool))\n",
    "    mask = np.triu(corr, 1)\n",
    "    \n",
    "    # Set up the matplotlib figure\n",
    "    f, ax = plt.subplots(figsize=(10, 7))\n",
    "    \n",
    "    # Generate a custom diverging colormap\n",
    "    cmap = sns.diverging_palette(230, 200, as_cmap=True)\n",
    "    \n",
    "    # Draw the heatmap with the mask and correct aspect ratio\n",
    "    sns.heatmap(corr, mask=mask, cmap=cmap, vmin=-1, vmax=1, center=0, annot=True, annot_kws={'size': 14, 'weight':'bold'},\n",
    "                square=True, linewidths=.5, cbar_kws={\"shrink\": .5})\n",
    "    ax.set_title(f'{filename[:-4]} Corr matrix', weight='bold', **csfont)\n",
    "\n",
    "    \n",
    "    # ax.set_ylabel('features_corr')\n",
    "\n",
    "    # plt.xlabel(\"Stock index\", fontsize='13', **csfont)\n",
    "    # plt.ylabel(\"NRMSE Difference\", fontsize='13', **csfont)\n",
    "    plt.xticks(rotation=40, weight='bold', **csfont)\n",
    "    plt.yticks(rotation=0, weight='bold', **csfont)\n",
    "    \n",
    "    if save_fig == True:\n",
    "        print(f'--save corr matrix heatmap to {fig_path}--')\n",
    "        plt.savefig(f'{fig_path}/{filename[:-4]}_corr_matrix_heatmap{suffix}.png', dpi=300, bbox_inches='tight')\n",
    "        \n",
    "    return \n",
    "\n",
    "def corr_matrix_plot(df, \n",
    "                     fig_path, \n",
    "                     filename, \n",
    "                     features_corr,\n",
    "                     save_fig=True, \n",
    "                     suffix=''):\n",
    "    sns.set_theme(style=\"white\")\n",
    "    \n",
    "    # Compute the correlation matrix\n",
    "    corr = df[features_corr].corr()\n",
    "    \n",
    "    # Set up the matplotlib figure\n",
    "    f, ax = plt.subplots(figsize=(11, 11))\n",
    "    \n",
    "    # # Generate a custom diverging colormap\n",
    "    # cmap = sns.diverging_palette(230, 20, as_cmap=True)\n",
    "    \n",
    "    # Draw the heatmap with the mask and correct aspect ratio\n",
    "    color1 = sns.color_palette(\"ch:s=-.2,r=.6\", as_cmap=True)\n",
    "    color2 = sns.cubehelix_palette(start=.5, rot=-.5, as_cmap=True)\n",
    "    color3 = sns.diverging_palette(230, 20, as_cmap=True)\n",
    "    sns.heatmap(corr, cmap=color2, annot=True, vmax=.3, center=0,\n",
    "                square=True, linewidths=.5, cbar_kws={\"shrink\": .5})\n",
    "    ax.set_title(f'{filename[:-4]} Corr matrix', fontsize=20)\n",
    "    # ax.set_ylabel('features_corr')\n",
    "    # plt.show()\n",
    "    \n",
    "    if save_fig == True:\n",
    "        print(f'--save corr matrix heatmap to {fig_path}--')\n",
    "        plt.savefig(f'{fig_path}/{filename[:-4]}_corr_matrix_heatmap{suffix}.png', dpi=600, bbox_inches='tight')\n",
    "        \n",
    "    return "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0636ec87-da3d-43cd-8e7a-19b6e7a162ce",
   "metadata": {},
   "outputs": [],
   "source": [
    "for stock in filenames:\n",
    "    print(stock)\n",
    "    df = pd.read_csv(f'{data_path}/{stock}', low_memory=False)\n",
    "    df = df.reset_index(drop=False)\n",
    "    \n",
    "    features_correlation = features_name_list + ['Close']\n",
    "    \n",
    "    ### plot corr matrix between features\n",
    "    corr_matrix_plot_triangle(df, fig_path_corr, stock, features_correlation, save_fig=True, suffix='')\n",
    "    # corr_matrix_plot(df, fig_path_corr, stock, features_correlation, save_fig=True, suffix='')\n",
    "    print(features_correlation)\n",
    "\n",
    "    # cols = features + ['Close']\n",
    "    # boxplot(df, \n",
    "    #         filename, \n",
    "    #         fig_path_boxplot, \n",
    "    #         cols,\n",
    "    #         save_fig=True,\n",
    "    #         suffix='')\n",
    "\n",
    "\n",
    "for file in filenames:\n",
    "    dataset = pd.read_csv(f'{data_path}/{file}', low_memory=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fa932602-6d02-4819-a5be-d03e5cabb37c",
   "metadata": {},
   "outputs": [],
   "source": [
    "dataset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "44a6e939-3dd4-4ad1-a189-56dcc573d1ba",
   "metadata": {},
   "outputs": [],
   "source": [
    "corr = dataset[features_name_list].corr()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "be4fbb52-2fe3-43ca-aa66-c6faf489fa10",
   "metadata": {},
   "outputs": [],
   "source": [
    "corr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47c4af25-5561-4f4e-8403-4a535df7804b",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> data_analysis_fig/code_arxiv/lstm_multi_step_experiment_and_models_comparison_4_10_steps-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "13c5c29d-cf8b-412c-84e1-8c75f27aa297",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import csv\n",
    "import os\n",
    "import re\n",
    "import itertools\n",
    "import datetime\n",
    "from datetime import datetime\n",
    "import keras\n",
    "\n",
    "import time\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tensorflow import keras\n",
    "from tensorflow.keras import layers\n",
    "\n",
    "\n",
    "# To plot pretty figures\n",
    "%matplotlib inline\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import joblib\n",
    "from scipy.io import savemat\n",
    "import yfinance as yf\n",
    "import talib\n",
    "from ta import add_all_ta_features\n",
    "from ta.utils import dropna\n",
    "\n",
    "\n",
    "from sklearn.preprocessing import MinMaxScaler \n",
    "from sklearn.preprocessing import StandardScaler\n",
    "from sklearn.pipeline import make_pipeline\n",
    "\n",
    "# Modeling and Forecasting\n",
    "# ==============================================================================\n",
    "from sklearn.linear_model import LinearRegression, ElasticNet, Lasso, SGDRegressor, BayesianRidge, LogisticRegression, Ridge\n",
    "from sklearn.neighbors import KNeighborsRegressor\n",
    "from sklearn.tree import DecisionTreeRegressor\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "\n",
    "from math import sqrt\n",
    "from numpy import concatenate\n",
    "from matplotlib import pyplot\n",
    "from pandas import read_csv\n",
    "from pandas import DataFrame\n",
    "from pandas import concat\n",
    "from sklearn.preprocessing import MinMaxScaler\n",
    "from sklearn.preprocessing import StandardScaler\n",
    "\n",
    "from sklearn.preprocessing import LabelEncoder\n",
    "from sklearn.metrics import mean_squared_error\n",
    "from keras.models import Sequential\n",
    "from keras.layers import Dense\n",
    "from keras.layers import LSTM\n",
    "import pandas as pd\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "e973c08f-6520-4595-be0f-2c4a0c0f034d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "from scipy.io import savemat\n",
    "\n",
    "\n",
    "def check_outdir(outdir):\n",
    "\n",
    "    if not os.path.exists(outdir):\n",
    "        print(f'---create path {outdir}---')\n",
    "        os.makedirs(outdir)\n",
    "\n",
    "    return\n",
    "                                                                               \n",
    "def save_df(file, name, outdir, save_index=True, format='csv'):\n",
    "    print(format)\n",
    "\n",
    "    check_outdir(outdir)\n",
    "    file_path = os.path.join(outdir, name)\n",
    "\n",
    "    if format == 'csv':\n",
    "        print(f'---save {name} to {outdir} in format .csv---')\n",
    "        file_csv = file_path + '.csv'\n",
    "        file.to_csv(file_csv, index=save_index)\n",
    "        print(f'--- final result is saved as {name}.{format} ---')\n",
    "\n",
    "    elif format == 'mat':\n",
    "        print(f'---save {name} to {outdir} in format .mat---')\n",
    "        file_mat = file_path + '.mat'\n",
    "        savemat(file_mat, file)\n",
    "        print(f'--- final result is saved as {name}.{format} ---')\n",
    "\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "0b4150f7-43af-4699-ae48-50c63e2ea5f3",
   "metadata": {},
   "outputs": [],
   "source": [
    "#### Calculate the metrics RMSE and MAPE ####\n",
    "def calculate_rmse(y_true, y_pred):\n",
    "    \"\"\"\n",
    "    Calculate the Root Mean Squared Error (RMSE)\n",
    "    \"\"\"\n",
    "    rmse = np.sqrt(np.mean((y_true - y_pred) ** 2))\n",
    "    return rmse\n",
    "\n",
    "\n",
    "def calculate_mape(y_true, y_pred):\n",
    "    \"\"\"\n",
    "    Calculate the Mean Absolute Percentage Error (MAPE) %\n",
    "    \"\"\"\n",
    "    y_pred, y_true = np.array(y_pred), np.array(y_true)\n",
    "    mape = np.mean(np.abs((y_true - y_pred) / y_true)) * 100\n",
    "    return mape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "12d9694a-7de8-4631-a4eb-f738ebcb95aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "def list_files(path, format='.csv'):\n",
    "    f'''return a list contain all filenames strings with format eg. [f1.csv, f2.csv, f3.csv]'''\n",
    "    filenames = []\n",
    "    for f in os.listdir(path):\n",
    "        name, ext = os.path.splitext(f)\n",
    "        if ext == format:\n",
    "            filenames.append(f)\n",
    "            \n",
    "    return filenames"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "a53efd80-4ef3-484c-9464-02bc9d646623",
   "metadata": {},
   "outputs": [],
   "source": [
    "def rearrange_sequence_horizon(sequence_length, original, horizon):\n",
    "        if len(original.shape)==1:\n",
    "            new_data=np.zeros((sequence_length,horizon))\n",
    "            for i in range(sequence_length):\n",
    "                if i==0:\n",
    "                    new_data[sequence_length-(i+1),:]=original[-(i*horizon+horizon):]\n",
    "                else:\n",
    "                    new_data[sequence_length-(i+1),:]=original[-(i*horizon+horizon):-i*horizon]\n",
    "        else:\n",
    "            new_data=np.zeros((sequence_length,horizon,original.shape[1]))\n",
    "            for i in range(sequence_length):\n",
    "                if i==0:\n",
    "                    new_data[sequence_length-(i+1),:,:]=original[-(i*horizon+horizon):,:] #, (original.shape[1]*horizon,)\n",
    "                else:\n",
    "                    new_data[sequence_length-(i+1),:,:]=original[-(i*horizon+horizon):-i*horizon,:] #,(original.shape[1]*horizon,)\n",
    "        return new_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "740ba9b0-53ee-48fb-854e-0ed201f1b207",
   "metadata": {},
   "outputs": [],
   "source": [
    "# def rearrange_sequence_horizon(sequence_length,original,horizon):\n",
    "#     if len(original.shape)==1:\n",
    "#         new_data=np.zeros((sequence_length,horizon))\n",
    "#         for i in range(sequence_length):\n",
    "#             if i==0:\n",
    "#                 new_data[sequence_length-(i+1),:]=original[-(i*horizon+horizon):]\n",
    "#             else:\n",
    "#                 new_data[sequence_length-(i+1),:]=original[-(i*horizon+horizon):-i*horizon]\n",
    "                 \n",
    "     \n",
    "#     else:\n",
    "#         new_data=np.zeros((sequence_length,original.shape[1]*horizon))\n",
    "#         for i in range(sequence_length):\n",
    "#             if i==0:\n",
    "#                 new_data[sequence_length-(i+1),:]=np.reshape(original[-(i*horizon+horizon):,:],(original.shape[1]*horizon,))\n",
    "#             else:\n",
    "#                 new_data[sequence_length-(i+1),:]=np.reshape(original[-(i*horizon+horizon):-i*horizon,:],(original.shape[1]*horizon,))\n",
    "\n",
    "#     return new_data \n",
    "\n",
    "def csv_load_multi_features(file,\n",
    "                            data_path,\n",
    "                            train_num,\n",
    "                            test_num,\n",
    "                            horizon,\n",
    "                            features_name=[\"Close\"],\n",
    "                            value_name=[\"Close\"],\n",
    "                            Date_format='%Y-%m-%d',\n",
    "                            Norm_status=None):\n",
    "                            #Date_format='%Y-%m-%d'):#\n",
    "    '''\n",
    "    window: train steps\n",
    "    horizon: predict n steps\n",
    "    download financial data, time-series with features , the to-be-predict value can be in the feature\n",
    "    x_all:[n,feature_num]\n",
    "    y_test:[n1,1]\n",
    "    y_train:[n2,1]\n",
    "    n=n1+n2+discard\n",
    "    features are normalized one by one\n",
    "    '%m/%d/%Y' '%Y-%m-%d'\n",
    "    '''\n",
    "    total_num = train_num + test_num\n",
    "    fd = pd.read_csv(f'{data_path}/{file}', low_memory=False)\n",
    "    fd['Date'] = pd.to_datetime(fd['Date'])\n",
    "    fd_date=fd['Date']\n",
    "    \n",
    "    #Date_format='%Y-%m-%d'\n",
    "    #Date_format='%m/%d/%Y'\n",
    "    # str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), Date_format)\n",
    "    # # fd = np.genfromtxt(file_name+\".csv\", delimiter=',')\n",
    "    # fd = np.genfromtxt(file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    # fd_date=fd['Date']\n",
    "    \n",
    "    fd_values=np.zeros((len(fd_date),len(features_name)))\n",
    "    feature_num=len(features_name)\n",
    "    for i in range(feature_num):\n",
    "        fd_values[:,i]= fd[features_name[i]]\n",
    "    \n",
    "    \n",
    "    if value_name[0] in features_name:\n",
    "        fd_values[1:,features_name.index(value_name[0])]=fd_values[:-1,features_name.index(value_name[0])]\n",
    "        fd_values[0,features_name.index(value_name[0])]=0\n",
    "    \n",
    "    if horizon==1:\n",
    "        X_all=fd_values[-1*total_num:,:] #the features for feeding into the rc, !!!!without the close price\n",
    "        # Y_train=fd_values[-1*(test_num+train_num):-1*test_num,-1] \n",
    "        # Y_test=fd_values[-1*test_num:,-1]\n",
    "        Y_train=fd[value_name[0]][-1*total_num:-1*test_num] \n",
    "        Y_test=fd[value_name[0]][-1*test_num:]\n",
    "    else:\n",
    "        sequence_length=int(train_num/horizon)+int(test_num/horizon)\n",
    "        X_all=rearrange_sequence_horizon(sequence_length, fd_values, horizon)\n",
    "        Y_all=rearrange_sequence_horizon(sequence_length, fd[value_name[0]], horizon)\n",
    "        # Y_train=Y_all[-1*(test_num+train_num):-1*test_num]\n",
    "        # Y_test=Y_all[-1*test_num:]\n",
    "        Y_train=Y_all[-1*(int(train_num/horizon)+int(test_num/horizon)):-1*int(test_num/horizon)] \n",
    "        Y_test=Y_all[-1*int(test_num/horizon):]\n",
    "        \n",
    "        \n",
    "    date_train=fd_date[-1*total_num:-1*test_num]\n",
    "    date_test=fd_date[-1*test_num:]\n",
    "    \n",
    "    \n",
    "    \"features normalization\"\n",
    "    X_all_norm=(X_all-X_all.mean(axis=0))/X_all.std(axis=0) #normalization \n",
    "    X_all_norm=X_all_norm-X_all_norm.min(axis=0) #move the values to positive\n",
    "    \n",
    "    # discard=5\n",
    "    # train_num=5\n",
    "    # test_num=3\n",
    "    # total_num=discard+test_num+train_num\n",
    "    # X_all=fd_values[-1*total_num:,:-1] #the features for feeding into the rc, !!!!without the close price\n",
    "    # Y_train=fd_values[-1*(test_num+train_num):-1*test_num,-1] \n",
    "    # Y_test=fd_values[-1*test_num:,-1]\n",
    "    # date_train=fd_date[-1*(test_num+train_num):-1*test_num]\n",
    "    # date_test=fd_date[-1*test_num:]\n",
    "    \n",
    "    # if Norm_status is not None:\n",
    "    #     X_all=X_all-np.mean(X_all)\n",
    "\n",
    "    train_num = int(train_num/horizon)\n",
    "    X_train=X_all_norm[:train_num,:]\n",
    "    X_test=X_all_norm[train_num:,:]\n",
    "    \n",
    "    return X_train, X_test, Y_train, Y_test, date_train, date_test\n",
    "\n",
    "def X_to_3d(raw):\n",
    "    \n",
    "    temp = np.zeros((len(raw), len(raw[0]), 1))\n",
    "    for i in range(len(raw)):\n",
    "        for j in range(len(raw[i])):\n",
    "            temp[i][j] = raw[i][j]\n",
    "    return temp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "34952b28-5568-4bac-b986-0d7105c6d5a8",
   "metadata": {},
   "outputs": [],
   "source": [
    "def series_to_supervised(data, n_in=1, n_out=1, dropnan=True):\n",
    "    n_vars = 1 if type(data) is list else data.shape[1]\n",
    "    df = pd.DataFrame(data)\n",
    "    cols, names = [], []\n",
    "    #i: n_in, n_in-1, ..., 1，为滞后期数\n",
    "    #分别代表t-n_in, ... ,t-1期\n",
    "    for i in range(n_in, 0, -1):\n",
    "        cols.append(df.shift(i))\n",
    "        names += [('var%d(t-%d)' % (j+1, i)) for j in range(n_vars)]\n",
    "    #i: 0, 1, ..., n_out-1，为超前预测的期数\n",
    "    #分别代表t，t+1， ... ,t+n_out-1期\n",
    "    for i in range(0, n_out):\n",
    "        cols.append(df.shift(-i))\n",
    "        if i == 0:\n",
    "            names += [('var%d(t)' % (j+1)) for j in range(n_vars)]\n",
    "        else:\n",
    "            names += [('var%d(t+%d)' % (j+1, i)) for j in range(n_vars)]\n",
    "    agg = pd.concat(cols, axis=1)\n",
    "    agg.columns = names\n",
    "    if dropnan:\n",
    "        agg.dropna(inplace=True)\n",
    "    return agg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "4d2edcd8-f613-4999-b6ac-991d9107908e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def prepare_data(filepath, file, n_in, n_out, n_vars, n_train, n_test):\n",
    "    \n",
    "    # read dataset\n",
    "    total_num = n_train + n_test\n",
    "    \n",
    "    \n",
    "    dataset = pd.read_csv(f'{filepath}/{file}', low_memory=False)\n",
    "    feature_orders = ['Date'] + value_name + features_name_list\n",
    "    dataset = dataset[feature_orders]\n",
    "    \n",
    "    dataset['Date'] = pd.to_datetime(dataset['Date'])\n",
    "    dataset = dataset.sort_values(by='Date')\n",
    "    dataset_dates=dataset['Date']\n",
    "    \n",
    "    # date format\n",
    "    dataset['Date'] = pd.to_datetime(dataset['Date'])\n",
    "    dataset.set_index('Date', inplace=True)\n",
    "\n",
    "    # dataset = dataset[-total_num:]\n",
    "    # print('total dataset length =', len(dataset))\n",
    "    \n",
    "    # make sure data is float32\n",
    "    values = dataset.values\n",
    "    values = values.astype('float32')\n",
    "    \n",
    "    # scale the dataframe.\n",
    "    scaler = MinMaxScaler(feature_range=(0, 1))\n",
    "    # scaler = StandardScaler()\n",
    "    scaled = scaler.fit_transform(values)\n",
    "    \n",
    "    #convert timeseries into supervised learning problem\n",
    "    reframed = series_to_supervised(scaled, n_in, n_out)\n",
    "    reframed = reframed[-total_num:]\n",
    "    print('total reframed dataset length =', len(reframed))\n",
    "    \n",
    "    # take out the variables 取出保留的变量\n",
    "    contain_vars = []\n",
    "    for i in range(1, n_in+1):\n",
    "        contain_vars += [('var%d(t-%d)' % (j, i)) for j in range(1, n_vars+1)]  \n",
    "    data = reframed [contain_vars + ['var1(t)'] + [('var1(t+%d)' % (j)) for j in range(1, n_out)]]\n",
    "    \n",
    "    # modify features names\n",
    "    col_names = ['Y'] + [f'X{i}' for i in range(1, n_vars )]\n",
    "    contain_vars = []\n",
    "    for i in range(n_vars):\n",
    "        contain_vars += [('%s(t-%d)' % (col_names[i], j)) for j in range(1, n_in+1)]  \n",
    "    data.columns = contain_vars +  ['Y(t)'] + [('Y(t+%d)' % (j)) for j in range(1, n_out)]\n",
    "    \n",
    "    # split train and test\n",
    "    values = data.values\n",
    "    print('values length = ', len(values))\n",
    "    \n",
    "    train = values[:n_train, :]\n",
    "    test = values[-n_test:, :]\n",
    "    print('total train length =', len(train))\n",
    "    print('total test length =', len(test))\n",
    "    \n",
    "    # split X and y.\n",
    "    train_X, train_y = train[:, :n_in*n_vars], train[:, n_in*n_vars:]\n",
    "    test_X, test_y = test[:, :n_in*n_vars], test[:, n_in*n_vars:]\n",
    "    \n",
    "    # change X to LSTM input format, [samples, timesteps, features]\n",
    "    train_X = train_X.reshape((train_X.shape[0], n_in, n_vars))\n",
    "    test_X = test_X.reshape((test_X.shape[0], n_in, n_vars))\n",
    "    return scaler, data, train_X, train_y, test_X, test_y, dataset\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "e4d20dcf-943d-4467-a38d-8722566e4064",
   "metadata": {},
   "outputs": [],
   "source": [
    "def fit_lstm(data_prepare, n_neurons=50, n_batch=72, n_epoch=100, loss='mae', optimizer='adam', repeats=1, if_plot=False):\n",
    "    train_X = data_prepare[2]\n",
    "    train_y = data_prepare[3]\n",
    "    test_X = data_prepare[4]\n",
    "    test_y = data_prepare[5]\n",
    "    model_list = []\n",
    "    for i in range(repeats):\n",
    "        \n",
    "        model = Sequential()\n",
    "        model.add(LSTM(n_neurons, input_shape=(train_X.shape[1], train_X.shape[2])))\n",
    "        model.add(Dense(train_y.shape[1]))\n",
    "        model.compile(loss=loss, optimizer=optimizer)\n",
    "\n",
    "        history = model.fit(train_X, train_y, epochs=n_epoch, batch_size=n_batch, validation_data=(test_X, test_y), verbose=0, shuffle=False)\n",
    "        model_list.append(model)\n",
    "        \n",
    "        if if_plot == True:\n",
    "            p1 = pyplot.plot(history.history['loss'], color='blue', label='train')\n",
    "            p2 = pyplot.plot(history.history['val_loss'], color='yellow',label='test')\n",
    "        \n",
    "    if if_plot == True:    \n",
    "        pyplot.legend([\"train\",\"test\"])\n",
    "        pyplot.show()\n",
    "        \n",
    "    return model_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "b1ba2f6a-7ffd-45ec-8950-09518e38ed91",
   "metadata": {},
   "outputs": [],
   "source": [
    "def lstm_predict(model, data_prepare):\n",
    "    scaler = data_prepare[0] \n",
    "    test_X = data_prepare[4]\n",
    "    test_y = data_prepare[5]\n",
    "    \n",
    "    # prediction\n",
    "    yhat = model.predict(test_X)\n",
    "    \n",
    "    # scale back\n",
    "    scale_new = MinMaxScaler()\n",
    "    scale_new.min_, scale_new.scale_ = scaler.min_[0], scaler.scale_[0]\n",
    "    inv_yhat = scale_new.inverse_transform(yhat)\n",
    "    \n",
    "    # inverse transform\n",
    "    inv_y = scale_new.inverse_transform(test_y)\n",
    "    return inv_yhat, inv_y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "3b38533d-493d-4be4-ab79-30002bdef332",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Calculate RMSE\n",
    "def evaluate_forecasts(test, forecasts, n_out):\n",
    "    rmse_dic = {}\n",
    "    for i in range(n_out):\n",
    "        actual = [float(row[i]) for row in test]\n",
    "        predicted = [float(forecast[i]) for forecast in forecasts]\n",
    "        rmse = sqrt(mean_squared_error(actual, predicted))\n",
    "        rmse_dic['t+' + str(i+1) + ' RMSE'] = rmse\n",
    "    return rmse_dic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "7973e176-4767-445a-ab19-e3779d16a05c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_y_avg(inv_y_list):\n",
    "    result = []\n",
    "    \n",
    "    for i in range(len(inv_y_list[0])):\n",
    "        value = 0\n",
    "        for j in range(len(inv_y_list)):\n",
    "            value += inv_y_list[j][i].mean()\n",
    "        result.append(value/len(inv_y_list))\n",
    "    return result\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "cbc51d37-8659-4109-9dda-13edc641f1be",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Today's date: 2023-12-19\n",
      "vars numbers = 7\n"
     ]
    }
   ],
   "source": [
    "\n",
    "# reframed = prepare_data_test(data_path, \n",
    "#                                file, \n",
    "#                                n_in, \n",
    "#                                n_out, \n",
    "#                                n_vars, \n",
    "#                                n_train=500, \n",
    "#                                n_test=100)\n",
    "\n",
    "filenames = [\n",
    "             '^HSI.csv',\n",
    "             '^NYA.csv', \n",
    "             '^N225.csv', \n",
    "             'MME=F.csv', \n",
    "             '^IXIC.csv', \n",
    "             'VTHR.csv', \n",
    "             'UKX.L.csv'\n",
    "            ]\n",
    "\n",
    "\n",
    "from datetime import date\n",
    "\n",
    "# today = date.today().strftime('%Y-%m-%d')\n",
    "today = '2023-12-19'\n",
    "print(\"Today's date:\", today)\n",
    "\n",
    "n_in = 10\n",
    "n_out = 10\n",
    "\n",
    "\n",
    "\n",
    "train_num = 500 \n",
    "test_num = 100 \n",
    "total_num = train_num + test_num\n",
    "\n",
    "# features_name_list = ['MACD', 'RSI', 'ATR', 'DXYNYB', 'VIX', 'EFFR', 'UMCSENT', '^IRX', '^TYX', '^TNX', 'Tspread', 'SOFR']\n",
    "features_name_list = ['EFFR', 'VIX', 'DXYNYB', 'MACD', 'RSI', 'ATR', 'UMCSENT']\n",
    "n_vars = len(features_name_list)\n",
    "print(f'vars numbers = {n_vars}')\n",
    "\n",
    "\n",
    "value_name=['Close']\n",
    "Date_format='%Y-%m-%d'\n",
    "if_plot_train_test_results=False\n",
    "\n",
    "\n",
    "# rlt_path = f'./multivariate_rlt_experiment/{today}'\n",
    "# data_path = f'./multivariate_data_experiment/{today}'\n",
    "\n",
    "rlt_path = f'../multivariate_rlt_experiment/lstm_multistep'\n",
    "data_path = f'../multivariate_data_experiment'\n",
    "\n",
    "# filenames = list_files(data_path)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "51542435-5bf1-4362-b26c-44bebcce06dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# pre_path = f'../multivariate_rlt_experiment/7features_add_close'\n",
    "# pre_path = f'../multivariate_rlt_experiment/7features_no_close'\n",
    "\n",
    "# pre_path = f'../multivariate_rlt_experiment/2024-01-17/add_close'\n",
    "pre_path = f'../multivariate_rlt_experiment/2024-01-17/no_close'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "58268fa7-90c8-451f-9ade-e8e171f11f8c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def stock_index_experiment(data_path, \n",
    "                           n_in, \n",
    "                           n_out, \n",
    "                           n_vars, \n",
    "                           n_train, \n",
    "                           n_test):\n",
    "    df_rlt = None\n",
    "    real = None\n",
    "    pred = None\n",
    "    model = None\n",
    "    \n",
    "    inv_yhat = []\n",
    "    inv_y = []\n",
    "    inv_yhat_list = []\n",
    "    inv_y_list = []\n",
    "    inv_yhat_ave = []\n",
    "    \n",
    "    print('----------------------------------------------------')\n",
    "    print(f'------{file} fit_lstm experiment is started------')\n",
    "    data_prepare = prepare_data(data_path, \n",
    "                                   file, \n",
    "                                   n_in, \n",
    "                                   n_out, \n",
    "                                   n_vars, \n",
    "                                   n_train, \n",
    "                                   n_test)\n",
    "    \n",
    "    scaler, data, train_X, train_y, test_X, test_y, dataset = data_prepare\n",
    "    \n",
    "    \n",
    "    model_list = fit_lstm(data_prepare, n_neuron, n_batch, n_epoch, repeats=repeats)\n",
    "    for i in range(len(model_list)):\n",
    "        print(i)\n",
    "        model = model_list[i]\n",
    "        inv_yhat = lstm_predict(model, data_prepare)[0]\n",
    "        inv_y = lstm_predict(model, data_prepare)[1]\n",
    "        inv_yhat_list.append(inv_yhat)\n",
    "        inv_y_list.append(inv_y)\n",
    "    \n",
    "    inv_yhat_ave = np.zeros(inv_y.shape)\n",
    "    for i in range(repeats):\n",
    "        inv_yhat_ave += inv_yhat_list[i]\n",
    "        \n",
    "    inv_yhat_ave = inv_yhat_ave/repeats\n",
    "    \n",
    "    pred = [x[0] for x in inv_y_list[0]]\n",
    "    # pred = [np.mean(x) for x in inv_yhat_ave]\n",
    "    real = dataset.Close.values[-(test_num):]\n",
    "    \n",
    "    rmse = calculate_rmse(real, pred)\n",
    "    mape = calculate_mape(real, pred)\n",
    "    print(f'{file} n_in{n_in} n_out{n_out} rmse == ', rmse)\n",
    "    \n",
    "    # df_rlt = pd.DataFrame({'real':real,\n",
    "    #                        'lstm_multistep':pred})\n",
    "\n",
    "    ### Compare with previous methods¶\n",
    "    df_rlt = pd.read_csv(f'{pre_path}/{file}', low_memory=False)[-100:]\n",
    "    df_rlt['real'] = real\n",
    "    df_rlt['lstm_multistep'] = pred\n",
    "\n",
    "    df_rlt_name = f'{file[:-4]}_multi_step_w{n_in}_h{n_out}'\n",
    "    save_df(df_rlt, df_rlt_name, rlt_path, save_index=False, format='csv')\n",
    "    \n",
    "    print(f'------{file} fit_lstm experiment is done------')\n",
    "    print('----------------------------------------------------')\n",
    "    return df_rlt, inv_yhat_ave"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "a9c1d341-2cda-4cdb-8750-ac02b2e95175",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n_in= 4\n",
      "n_out= 4\n",
      "----------------------------------------------------\n",
      "------^HSI.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 749us/step\n",
      "4/4 [==============================] - 0s 819us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 752us/step\n",
      "4/4 [==============================] - 0s 767us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 730us/step\n",
      "4/4 [==============================] - 0s 711us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 716us/step\n",
      "4/4 [==============================] - 0s 702us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 732us/step\n",
      "4/4 [==============================] - 0s 790us/step\n",
      "^HSI.csv n_in4 n_out4 rmse ==  451.77799719987377\n",
      "csv\n",
      "---save ^HSI_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^HSI_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^HSI_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^HSI_multi_step_w4_h4.csv ---\n",
      "------^HSI.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------^NYA.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 741us/step\n",
      "4/4 [==============================] - 0s 802us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 756us/step\n",
      "4/4 [==============================] - 0s 730us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 750us/step\n",
      "4/4 [==============================] - 0s 763us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 720us/step\n",
      "4/4 [==============================] - 0s 712us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 765us/step\n",
      "4/4 [==============================] - 0s 763us/step\n",
      "^NYA.csv n_in4 n_out4 rmse ==  184.0983804097699\n",
      "csv\n",
      "---save ^NYA_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^NYA_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^NYA_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^NYA_multi_step_w4_h4.csv ---\n",
      "------^NYA.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------^N225.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 786us/step\n",
      "4/4 [==============================] - 0s 776us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 714us/step\n",
      "4/4 [==============================] - 0s 677us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 745us/step\n",
      "4/4 [==============================] - 0s 796us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 716us/step\n",
      "4/4 [==============================] - 0s 713us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 760us/step\n",
      "4/4 [==============================] - 0s 760us/step\n",
      "^N225.csv n_in4 n_out4 rmse ==  599.9934492088975\n",
      "csv\n",
      "---save ^N225_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^N225_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^N225_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^N225_multi_step_w4_h4.csv ---\n",
      "------^N225.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------MME=F.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 711us/step\n",
      "4/4 [==============================] - 0s 825us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 748us/step\n",
      "4/4 [==============================] - 0s 692us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 814us/step\n",
      "4/4 [==============================] - 0s 705us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 757us/step\n",
      "4/4 [==============================] - 0s 684us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 788us/step\n",
      "4/4 [==============================] - 0s 646us/step\n",
      "MME=F.csv n_in4 n_out4 rmse ==  16.360718719042485\n",
      "csv\n",
      "---save MME=F_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as MME=F_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_MME=F_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_MME=F_multi_step_w4_h4.csv ---\n",
      "------MME=F.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------^IXIC.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 868us/step\n",
      "4/4 [==============================] - 0s 679us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 704us/step\n",
      "4/4 [==============================] - 0s 723us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 825us/step\n",
      "4/4 [==============================] - 0s 711us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 726us/step\n",
      "4/4 [==============================] - 0s 656us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 693us/step\n",
      "4/4 [==============================] - 0s 715us/step\n",
      "^IXIC.csv n_in4 n_out4 rmse ==  236.98022730839287\n",
      "csv\n",
      "---save ^IXIC_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^IXIC_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^IXIC_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^IXIC_multi_step_w4_h4.csv ---\n",
      "------^IXIC.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------VTHR.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 725us/step\n",
      "4/4 [==============================] - 0s 702us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 737us/step\n",
      "4/4 [==============================] - 0s 791us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 735us/step\n",
      "4/4 [==============================] - 0s 676us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 742us/step\n",
      "4/4 [==============================] - 0s 850us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 736us/step\n",
      "4/4 [==============================] - 0s 718us/step\n",
      "VTHR.csv n_in4 n_out4 rmse ==  2.528582013247756\n",
      "csv\n",
      "---save VTHR_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as VTHR_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_VTHR_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_VTHR_multi_step_w4_h4.csv ---\n",
      "------VTHR.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------UKX.L.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 722us/step\n",
      "4/4 [==============================] - 0s 661us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 731us/step\n",
      "4/4 [==============================] - 0s 711us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 830us/step\n",
      "4/4 [==============================] - 0s 663us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 826us/step\n",
      "4/4 [==============================] - 0s 671us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 702us/step\n",
      "4/4 [==============================] - 0s 670us/step\n",
      "UKX.L.csv n_in4 n_out4 rmse ==  101.79893214949317\n",
      "csv\n",
      "---save UKX.L_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as UKX.L_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_UKX.L_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_UKX.L_multi_step_w4_h4.csv ---\n",
      "------UKX.L.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "n_in= 10\n",
      "n_out= 10\n",
      "----------------------------------------------------\n",
      "------^HSI.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 935us/step\n",
      "4/4 [==============================] - 0s 959us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 927us/step\n",
      "4/4 [==============================] - 0s 896us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 933us/step\n",
      "4/4 [==============================] - 0s 899us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 937us/step\n",
      "4/4 [==============================] - 0s 2ms/step\n",
      "4\n",
      "4/4 [==============================] - 0s 978us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "^HSI.csv n_in10 n_out10 rmse ==  696.6591782516617\n",
      "csv\n",
      "---save ^HSI_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^HSI_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^HSI_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^HSI_multi_step_w10_h10.csv ---\n",
      "------^HSI.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------^NYA.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 901us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 987us/step\n",
      "4/4 [==============================] - 0s 893us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 931us/step\n",
      "4/4 [==============================] - 0s 911us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 926us/step\n",
      "4/4 [==============================] - 0s 863us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 978us/step\n",
      "4/4 [==============================] - 0s 893us/step\n",
      "^NYA.csv n_in10 n_out10 rmse ==  311.5303046880525\n",
      "csv\n",
      "---save ^NYA_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^NYA_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^NYA_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^NYA_multi_step_w10_h10.csv ---\n",
      "------^NYA.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------^N225.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 985us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "1\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 939us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 930us/step\n",
      "4/4 [==============================] - 0s 935us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 927us/step\n",
      "4/4 [==============================] - 0s 923us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 913us/step\n",
      "4/4 [==============================] - 0s 920us/step\n",
      "^N225.csv n_in10 n_out10 rmse ==  943.427466288576\n",
      "csv\n",
      "---save ^N225_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^N225_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^N225_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^N225_multi_step_w10_h10.csv ---\n",
      "------^N225.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------MME=F.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 970us/step\n",
      "4/4 [==============================] - 0s 923us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 947us/step\n",
      "4/4 [==============================] - 0s 981us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 915us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "3\n",
      "4/4 [==============================] - 0s 967us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4\n",
      "4/4 [==============================] - 0s 957us/step\n",
      "4/4 [==============================] - 0s 900us/step\n",
      "MME=F.csv n_in10 n_out10 rmse ==  26.069824749129456\n",
      "csv\n",
      "---save MME=F_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as MME=F_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_MME=F_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_MME=F_multi_step_w10_h10.csv ---\n",
      "------MME=F.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------^IXIC.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 902us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "1\n",
      "4/4 [==============================] - 0s 924us/step\n",
      "4/4 [==============================] - 0s 952us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 931us/step\n",
      "4/4 [==============================] - 0s 4ms/step\n",
      "3\n",
      "4/4 [==============================] - 0s 979us/step\n",
      "4/4 [==============================] - 0s 859us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 999us/step\n",
      "4/4 [==============================] - 0s 891us/step\n",
      "^IXIC.csv n_in10 n_out10 rmse ==  409.03489133420743\n",
      "csv\n",
      "---save ^IXIC_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^IXIC_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^IXIC_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^IXIC_multi_step_w10_h10.csv ---\n",
      "------^IXIC.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------VTHR.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 940us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "1\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 935us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 983us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 931us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 937us/step\n",
      "VTHR.csv n_in10 n_out10 rmse ==  4.434287521177533\n",
      "csv\n",
      "---save VTHR_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as VTHR_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_VTHR_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_VTHR_multi_step_w10_h10.csv ---\n",
      "------VTHR.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------UKX.L.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "1\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "2\n",
      "4/4 [==============================] - 0s 991us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "3\n",
      "4/4 [==============================] - 0s 947us/step\n",
      "4/4 [==============================] - 0s 918us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 2ms/step\n",
      "UKX.L.csv n_in10 n_out10 rmse ==  172.91897774232152\n",
      "csv\n",
      "---save UKX.L_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as UKX.L_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_UKX.L_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_UKX.L_multi_step_w10_h10.csv ---\n",
      "------UKX.L.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "n_neuron = 5\n",
    "n_batch = 16\n",
    "n_epoch = 200\n",
    "repeats = 5\n",
    "inv_yhat_list = []\n",
    "inv_y_list = []\n",
    "\n",
    "for n_in, n_out in [(4, 4), (10, 10)]:\n",
    "    print('n_in=', n_in)\n",
    "    print('n_out=', n_out)\n",
    "\n",
    "    ### for each stock\n",
    "    for file in filenames:\n",
    "        df_rlt = None\n",
    "        real = None\n",
    "        pred = None\n",
    "        model = None\n",
    "        \n",
    "        inv_yhat = []\n",
    "        inv_y = []\n",
    "        inv_yhat_list = []\n",
    "        inv_y_list = []\n",
    "        inv_yhat_ave = []\n",
    "        \n",
    "        print('----------------------------------------------------')\n",
    "        print(f'------{file} fit_lstm experiment is started------')\n",
    "        data_prepare = prepare_data(data_path, \n",
    "                                       file, \n",
    "                                       n_in, \n",
    "                                       n_out, \n",
    "                                       n_vars, \n",
    "                                       train_num, \n",
    "                                       test_num)\n",
    "        \n",
    "        scaler, data, train_X, train_y, test_X, test_y, dataset = data_prepare\n",
    "        \n",
    "        \n",
    "        model_list = fit_lstm(data_prepare, n_neuron, n_batch, n_epoch, repeats=repeats)\n",
    "        for i in range(len(model_list)):\n",
    "            print(i)\n",
    "            model = model_list[i]\n",
    "            inv_yhat = lstm_predict(model, data_prepare)[0]\n",
    "            inv_y = lstm_predict(model, data_prepare)[1]\n",
    "            inv_yhat_list.append(inv_yhat)\n",
    "            inv_y_list.append(inv_y)\n",
    "        \n",
    "        inv_yhat_ave = np.zeros(inv_y.shape)\n",
    "        for i in range(repeats):\n",
    "            inv_yhat_ave += inv_yhat_list[i]\n",
    "            \n",
    "        inv_yhat_ave = inv_yhat_ave/repeats\n",
    "        \n",
    "        pred = [x[0] for x in inv_y_list[0]]\n",
    "        # pred = [np.mean(x) for x in inv_yhat_ave]\n",
    "        real = dataset.Close.values[-(test_num):]\n",
    "\n",
    "        rmse = calculate_rmse(real, pred)\n",
    "        mape = calculate_mape(real, pred)\n",
    "        print(f'{file} n_in{n_in} n_out{n_out} rmse == ', rmse)\n",
    "        \n",
    "        # df_rlt = pd.DataFrame({'real':real,\n",
    "        #                        'lstm_multistep':pred})\n",
    "        \n",
    "        ### Compare with previous methods¶\n",
    "        df_rlt = pd.read_csv(f'{pre_path}/{file}', low_memory=False)[-100:]\n",
    "        # df_rlt['real'] = real\n",
    "        df_rlt['lstm_multistep'] = pred        \n",
    "        df_rlt_name = f'{file[:-4]}_multi_step_w{n_in}_h{n_out}'\n",
    "        save_df(df_rlt, df_rlt_name, rlt_path, save_index=False, format='csv')\n",
    "\n",
    "\n",
    "        ### to find min rmse model\n",
    "        models = [\n",
    "                  # 'Lasso', \n",
    "                  # 'ElasticNet', \n",
    "                  # 'RandomForestRegressor',\n",
    "                  # 'Linear regression', 'Ridge', \n",
    "                  # 'SGDRegressor', 'KNeighborsRegressor',\n",
    "                  # 'BayesianRidge', \n",
    "                  'lstm_multistep']\n",
    "        \n",
    "        min_rmse = float('inf')\n",
    "        min_rmse_model = None\n",
    "        pred = None\n",
    "        real = None\n",
    "        \n",
    "        for m in models:\n",
    "            pred = df_rlt[m]\n",
    "            real = df_rlt['Real']\n",
    "            \n",
    "            rmse = calculate_rmse(real, pred)\n",
    "            if rmse < min_rmse:\n",
    "                min_rmse = rmse\n",
    "                min_rmse_model = m\n",
    "        \n",
    "        print(f'--- min rmse model is {min_rmse_model} ---')\n",
    "        df_rlt_min_name = 'min_rmse_' + df_rlt_name \n",
    "        df_rlt_min_rmse = df_rlt[['Date', 'Real', min_rmse_model]]\n",
    "        df_rlt_min_rmse = df_rlt_min_rmse.rename(columns={min_rmse_model: 'Regression'})\n",
    "        save_df(df_rlt_min_rmse, df_rlt_min_name, rlt_path, save_index=False, format='csv')\n",
    "        \n",
    "        \n",
    "        print(f'------{file} fit_lstm experiment is done------')\n",
    "        print('----------------------------------------------------')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cee36082-3083-45b9-a26a-5db9df6e5818",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ee8bdfa2-ced9-43c9-96e7-ddb61209596b",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "3fd0a868-002e-41df-97b8-0bda17a070aa",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Lasso\n",
      "--- w1h1 min rmse model is Lasso ---\n",
      "csv\n",
      "---save min_rmse_^HSI_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^HSI_multi_step_w1_h1.csv ---\n",
      "Lasso\n",
      "ElasticNet\n",
      "--- w1h1 min rmse model is ElasticNet ---\n",
      "csv\n",
      "---save min_rmse_^NYA_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^NYA_multi_step_w1_h1.csv ---\n",
      "Lasso\n",
      "--- w1h1 min rmse model is Lasso ---\n",
      "csv\n",
      "---save min_rmse_^N225_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^N225_multi_step_w1_h1.csv ---\n",
      "Lasso\n",
      "RandomForestRegressor\n",
      "--- w1h1 min rmse model is RandomForestRegressor ---\n",
      "csv\n",
      "---save min_rmse_MME=F_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_MME=F_multi_step_w1_h1.csv ---\n",
      "Lasso\n",
      "Ridge\n",
      "--- w1h1 min rmse model is Ridge ---\n",
      "csv\n",
      "---save min_rmse_^IXIC_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^IXIC_multi_step_w1_h1.csv ---\n",
      "Lasso\n",
      "SGDRegressor\n",
      "--- w1h1 min rmse model is SGDRegressor ---\n",
      "csv\n",
      "---save min_rmse_VTHR_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_VTHR_multi_step_w1_h1.csv ---\n",
      "Lasso\n",
      "ElasticNet\n",
      "--- w1h1 min rmse model is ElasticNet ---\n",
      "csv\n",
      "---save min_rmse_UKX.L_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_UKX.L_multi_step_w1_h1.csv ---\n"
     ]
    }
   ],
   "source": [
    "#### w1 h1 regression models comparison\n",
    "\n",
    "for file in filenames:\n",
    "    df_rlt = pd.read_csv(f'{pre_path}/{file}', low_memory=False)[-100:]\n",
    "    ### to find min rmse model\n",
    "    models = ['Lasso'\n",
    "              , 'ElasticNet'\n",
    "              , 'RandomForestRegressor'\n",
    "              ,'Linear regression'\n",
    "              , 'Ridge'\n",
    "              , 'SGDRegressor'\n",
    "              , 'KNeighborsRegressor'\n",
    "              ,'BayesianRidge']\n",
    "    \n",
    "    min_rmse = float('inf')\n",
    "    min_rmse_model = None\n",
    "    for m in models:\n",
    "        pred = df_rlt[m]\n",
    "        real = df_rlt['Real']\n",
    "        \n",
    "        rmse = calculate_rmse(real, pred)\n",
    "        # print(f'{file} {m} rmse == {rmse}')\n",
    "        if rmse < min_rmse:\n",
    "            min_rmse = rmse\n",
    "            min_rmse_model = m\n",
    "            print(min_rmse_model)\n",
    "    \n",
    "    print(f'--- w1h1 min rmse model is {min_rmse_model} ---')\n",
    "    df_rlt_min_name = 'min_rmse_' + f'{file[:-4]}_multi_step_w1_h1' \n",
    "    df_rlt_min_rmse = df_rlt[['Date', 'Real', min_rmse_model]]\n",
    "    df_rlt_min_rmse = df_rlt_min_rmse.rename(columns={min_rmse_model: 'Regression'})\n",
    "    save_df(df_rlt_min_rmse, df_rlt_min_name, rlt_path, save_index=False, format='csv')\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fb0e7c25-f14a-43a8-a673-f9d3f640f910",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "32f1294c-3c2a-4be8-82bf-42ddef2d624e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "09426fed-2d9a-4edc-a130-f49ed380a6e1",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "42663320-a800-4018-9bab-9e615386b4e8",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "99fba729-6ef5-4a33-9bae-4b70fd7c2c7c",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "eb7f5153-d362-496c-be5e-ccf869b17f22",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ### to find min rmse model\n",
    "# models = ['Lasso', 'ElasticNet', \n",
    "#           'RandomForestRegressor',\n",
    "#           'Linear regression', 'Ridge', \n",
    "#           'SGDRegressor', 'KNeighborsRegressor',\n",
    "#           'BayesianRidge', 'lstm_multistep']\n",
    "\n",
    "# min_rmse = float('inf')\n",
    "# min_rmse_model = None\n",
    "\n",
    "# for m in models:\n",
    "#     pred = df_rlt[m]\n",
    "#     real = df_rlt['Real']\n",
    "    \n",
    "#     rmse = calculate_rmse(real, pred)\n",
    "#     if rmse < min_rmse:\n",
    "#         min_rmse = rmse\n",
    "#         min_rmse_model = m\n",
    "\n",
    "# print(f'--- min rmse model is {m} ---')\n",
    "# df_rlt_min_name = df_rlt_name + '_min_rmse'\n",
    "# df_rlt_min_rmse = df_rlt[['Date', 'Real', min_rmse_model]]\n",
    "# df_rlt_min_rmse = df_rlt_min_rmse.rename(columns={min_rmse_model: 'Regression'})\n",
    "# save_df(df_rlt_min_rmse, df_rlt_min_name, rlt_path, save_index=False, format='csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "30f04131-5592-4028-af22-3ae56c819c85",
   "metadata": {},
   "outputs": [],
   "source": [
    "float('inf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e10a9523-5127-4a2e-8ebe-fcad0393f744",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_rlt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b81b4fff-f68c-4c02-8615-e26b4bd01ff3",
   "metadata": {},
   "outputs": [],
   "source": [
    "save_df(df_rlt, df_rlt_name, rlt_path, save_index=False, format='csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cf27f73f-0dd6-493e-bdfa-fb9cd1fa1021",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cf9da96e-c026-4a53-aadc-af099e13f8b8",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d0411bbd-78eb-48de-8e8b-9a15ffd80323",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "652a59b2-2a5f-4edd-b273-7feec4c93d1b",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6b54596a-ddec-4bf5-bcd4-df7d48b9f928",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1fe0dfc0-a990-4aa6-a44e-a3adb17517c5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "409046d1-6431-48b0-ad07-dd0da0131daa",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_neuron = 5\n",
    "n_batch = 16\n",
    "n_epoch = 200\n",
    "repeats = 5\n",
    "inv_yhat_list = []\n",
    "inv_y_list = []\n",
    "\n",
    "for n_in, n_out in [(20, 20)]:\n",
    "    print('n_in=', n_in)\n",
    "    print('n_out=', n_out)\n",
    "\n",
    "    for file in filenames:\n",
    "        df_rlt, inv_yhat_ave = stock_index_experiment(data_path, \n",
    "                               n_in, \n",
    "                               n_out, \n",
    "                               n_vars, \n",
    "                               n_train=train_num, \n",
    "                               n_test=test_num)    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7ef9719a-11d8-4e4a-baf9-092a97709ab8",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_rlt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "242ddeff-e97a-4024-aa77-9a60fc16ae7f",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "inv_yhat_ave"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "088e83a3-c17f-4442-bf33-4a463896ffb3",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_rlt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47b3dac8-095c-4fd4-8576-f03a54cda17d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f2ecc7bd-8b6a-424c-9293-6351fbdf312a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "1177a711-b1b4-4bac-b61a-ca2831f53352",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/Users/audreyw/Library/CloudStorage/GoogleDrive-wfaugust@gmail.com/Shared drives/Spatial optics-economic/experiment and analytical results/multivariate_python_fw'"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import os\n",
    "os.path.abspath(os.getcwd())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "76d62721-b87e-4ec1-a41f-e634e73cb3ce",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig_path = '../final results'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "031a6c72-883c-42ae-a6d2-6f04d022a8f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# -*- coding: utf-8 -*-\n",
    "\"\"\"\n",
    "Created on Wed Feb 28 10:33:47 2024\n",
    "\n",
    "@author: ting\n",
    "\"\"\"\n",
    "import numpy as np\n",
    "from scipy.io import loadmat\n",
    "from plot_sequence import *\n",
    "import matplotlib.pyplot as plt\n",
    "from datetime import datetime\n",
    "\n",
    "\n",
    "csfont = {'fontname':'Times New Roman'}\n",
    "\n",
    "def plot_stock_train_test(Y_train,Y_test,Y_pred_test,date_train,date_test,fang_file_name,title,target=\"Stock Price\"):\n",
    "    # fang_file_name=sio.loadmat(\"rlt-30-year-treasury-bond-rate-yield-chart\")\n",
    "    \n",
    "    str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), '%m/%d/%Y')\n",
    "    # fd = np.genfromtxt(file_name+\".csv\", delimiter=',')\n",
    "    fd = np.genfromtxt(fang_file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    fd_date=fd['Date']\n",
    "    Lasso=fd[\"Lasso\"]\n",
    "    ElasticNet=fd[\"ElasticNet\"]\n",
    "    RandomForestRegressor=fd[\"RandomForestRegressor\"]\n",
    "    KNeighborsRegressor=fd[\"KNeighborsRegressor\"]\n",
    "    BayesianRidge=fd[\"BayesianRidge\"]\n",
    "    Real=fd[\"Real\"]\n",
    "    Ridge=fd[\"Ridge\"]\n",
    "    linear_regression=fd[\"Linear_regression\"]\n",
    "    SGDRegressor=fd[\"SGDRegressor\"]\n",
    "    \n",
    "    \n",
    "    fig,ax=plt.subplots()\n",
    "    ax.plot(np.concatenate((date_train,date_test)), np.concatenate((Y_train,Y_test)),label=\"True\")\n",
    "    \n",
    "    ax.plot(date_test,Y_pred_test,label=\"RC Prediction\")\n",
    "    # ax.plot(fd_date,BayesianRidge,label=\"BayesianRidge\")\n",
    "    ax.plot(fd_date,Lasso,label=\"Lasso\")\n",
    "    # ax.plot(fd_date,ElasticNet,label=\"ElasticNet\")\n",
    "    # ax.plot(fd_date,RandomForestRegressor,label=\"RandomForestRegressor\")\n",
    "    # ax.plot(fd_date,KNeighborsRegressor,label=\"KNeighborsRegressor\")\n",
    "    # ax.plot(fd_date,Ridge,label=\"Ridge\")\n",
    "    # ax.plot(fd_date,linear_regression,label=\"Linear\")\n",
    "    # ax.plot(fd_date,SGDRegressor,label=\"SGDRegressor\")\n",
    "    \n",
    "    # formatter = mtick.FormatStrFormatter('%% %1.1f')\n",
    "    # ax.yaxis.set_major_formatter(formatter)\n",
    "    # ax.yaxis.set_major_formatter(mtick.PercentFormatter())\n",
    "    ax.tick_params(axis='x', labelsize=12)\n",
    "    ax.tick_params(axis='y', labelsize=12)\n",
    "    \n",
    "    plt.ylabel(target,fontsize=18,**csfont)\n",
    "    plt.xlabel(\"Date\",fontsize=18,**csfont)\n",
    "    plt.title(title,fontsize=18,**csfont)\n",
    "    plt.xticks(rotation=45)\n",
    "    plt.legend(loc='upper center',bbox_to_anchor=(1.25, 1),prop={'family':'Times New Roman','size':12})\n",
    "    # plt.title(\"Testing\")\n",
    "    plt.show()\n",
    "    return \n",
    "\n",
    "def load_rc(stock_name,step):\n",
    "    file_name = None\n",
    "    if step==1:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+stock_name+\"_RC_multi_step_w1_h1.csv\"\n",
    "    elif step==4:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+stock_name+\"_RC_multi_step_w4_h4.csv\"\n",
    "    elif step==10:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+stock_name+\"_RC_multi_step_w10_h10.csv\"\n",
    "    \n",
    "    str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), '%Y-%m-%d')\n",
    "    fd = pd.read_csv(file_name, low_memory=False)\n",
    "    # fd = np.genfromtxt(file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    fd_date=fd['Date']\n",
    "    RC_predict=fd['RC_predict']\n",
    "    fd_true=fd['True']\n",
    "\n",
    "    return fd_date, RC_predict, fd_true\n",
    "\n",
    "\n",
    "def load_reg(stock_name,step):\n",
    "    file_name = None\n",
    "    if step==1:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+'min_rmse_'+stock_name+\"_multi_step_w1_h1.csv\"\n",
    "    elif step==4:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+'min_rmse_'+stock_name+\"_multi_step_w4_h4.csv\"\n",
    "    elif step==10:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+'min_rmse_'+stock_name+\"_multi_step_w10_h10.csv\"\n",
    "    \n",
    "    # str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), '%Y-%m-%d')\n",
    "    fd = pd.read_csv(file_name, low_memory=False)\n",
    "    # fd = np.genfromtxt(file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    fd_date=fd['Date']\n",
    "    reg=fd['Regression']\n",
    "\n",
    "    return fd_date, reg\n",
    "    \n",
    "def RMSE(Y_true,Y_pred):\n",
    "    \n",
    "    error=np.sqrt(np.mean((Y_true-Y_pred)**2))\n",
    "    \n",
    "    return error\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "0b32a7b2-5fb5-4625-8c02-db66fd5e0b85",
   "metadata": {},
   "outputs": [
    {
     "ename": "ValueError",
     "evalue": "Invalid file path or buffer object type: <class 'NoneType'>",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[57], line 28\u001b[0m\n\u001b[1;32m     26\u001b[0m step\u001b[38;5;241m=\u001b[39msteps[i]\n\u001b[1;32m     27\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m j \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28mrange\u001b[39m(\u001b[38;5;28mlen\u001b[39m(names)):\n\u001b[0;32m---> 28\u001b[0m     date,rc_predict,true\u001b[38;5;241m=\u001b[39m\u001b[43mload_rc\u001b[49m\u001b[43m(\u001b[49m\u001b[43mnames\u001b[49m\u001b[43m[\u001b[49m\u001b[43mj\u001b[49m\u001b[43m]\u001b[49m\u001b[43m,\u001b[49m\u001b[43mstep\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     29\u001b[0m     date,reg\u001b[38;5;241m=\u001b[39mload_reg(names[j],step)\n\u001b[1;32m     31\u001b[0m     \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mcalculate N-RMSE\u001b[39m\u001b[38;5;124m\"\u001b[39m\n",
      "Cell \u001b[0;32mIn[56], line 72\u001b[0m, in \u001b[0;36mload_rc\u001b[0;34m(stock_name, step)\u001b[0m\n\u001b[1;32m     69\u001b[0m     file_name\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m../multivariate_rlt_experiment/lstm_multistep/\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;241m+\u001b[39mstock_name\u001b[38;5;241m+\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m_RC_multi_step_w10_h10.csv\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m     71\u001b[0m str2date \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;01mlambda\u001b[39;00m x: datetime\u001b[38;5;241m.\u001b[39mstrptime(x\u001b[38;5;241m.\u001b[39mdecode(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mutf-8\u001b[39m\u001b[38;5;124m\"\u001b[39m), \u001b[38;5;124m'\u001b[39m\u001b[38;5;124m%\u001b[39m\u001b[38;5;124mY-\u001b[39m\u001b[38;5;124m%\u001b[39m\u001b[38;5;124mm-\u001b[39m\u001b[38;5;132;01m%d\u001b[39;00m\u001b[38;5;124m'\u001b[39m)\n\u001b[0;32m---> 72\u001b[0m fd \u001b[38;5;241m=\u001b[39m \u001b[43mpd\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mread_csv\u001b[49m\u001b[43m(\u001b[49m\u001b[43mfile_name\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mlow_memory\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43;01mFalse\u001b[39;49;00m\u001b[43m)\u001b[49m\n\u001b[1;32m     73\u001b[0m \u001b[38;5;66;03m# fd = np.genfromtxt(file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\u001b[39;00m\n\u001b[1;32m     74\u001b[0m fd_date\u001b[38;5;241m=\u001b[39mfd[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mDate\u001b[39m\u001b[38;5;124m'\u001b[39m]\n",
      "File \u001b[0;32m~/anaconda3/envs/research/lib/python3.10/site-packages/pandas/io/parsers/readers.py:912\u001b[0m, in \u001b[0;36mread_csv\u001b[0;34m(filepath_or_buffer, sep, delimiter, header, names, index_col, usecols, dtype, engine, converters, true_values, false_values, skipinitialspace, skiprows, skipfooter, nrows, na_values, keep_default_na, na_filter, verbose, skip_blank_lines, parse_dates, infer_datetime_format, keep_date_col, date_parser, date_format, dayfirst, cache_dates, iterator, chunksize, compression, thousands, decimal, lineterminator, quotechar, quoting, doublequote, escapechar, comment, encoding, encoding_errors, dialect, on_bad_lines, delim_whitespace, low_memory, memory_map, float_precision, storage_options, dtype_backend)\u001b[0m\n\u001b[1;32m    899\u001b[0m kwds_defaults \u001b[38;5;241m=\u001b[39m _refine_defaults_read(\n\u001b[1;32m    900\u001b[0m     dialect,\n\u001b[1;32m    901\u001b[0m     delimiter,\n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m    908\u001b[0m     dtype_backend\u001b[38;5;241m=\u001b[39mdtype_backend,\n\u001b[1;32m    909\u001b[0m )\n\u001b[1;32m    910\u001b[0m kwds\u001b[38;5;241m.\u001b[39mupdate(kwds_defaults)\n\u001b[0;32m--> 912\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43m_read\u001b[49m\u001b[43m(\u001b[49m\u001b[43mfilepath_or_buffer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mkwds\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/anaconda3/envs/research/lib/python3.10/site-packages/pandas/io/parsers/readers.py:577\u001b[0m, in \u001b[0;36m_read\u001b[0;34m(filepath_or_buffer, kwds)\u001b[0m\n\u001b[1;32m    574\u001b[0m _validate_names(kwds\u001b[38;5;241m.\u001b[39mget(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mnames\u001b[39m\u001b[38;5;124m\"\u001b[39m, \u001b[38;5;28;01mNone\u001b[39;00m))\n\u001b[1;32m    576\u001b[0m \u001b[38;5;66;03m# Create the parser.\u001b[39;00m\n\u001b[0;32m--> 577\u001b[0m parser \u001b[38;5;241m=\u001b[39m \u001b[43mTextFileReader\u001b[49m\u001b[43m(\u001b[49m\u001b[43mfilepath_or_buffer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwds\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    579\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m chunksize \u001b[38;5;129;01mor\u001b[39;00m iterator:\n\u001b[1;32m    580\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m parser\n",
      "File \u001b[0;32m~/anaconda3/envs/research/lib/python3.10/site-packages/pandas/io/parsers/readers.py:1407\u001b[0m, in \u001b[0;36mTextFileReader.__init__\u001b[0;34m(self, f, engine, **kwds)\u001b[0m\n\u001b[1;32m   1404\u001b[0m     \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39moptions[\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mhas_index_names\u001b[39m\u001b[38;5;124m\"\u001b[39m] \u001b[38;5;241m=\u001b[39m kwds[\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mhas_index_names\u001b[39m\u001b[38;5;124m\"\u001b[39m]\n\u001b[1;32m   1406\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mhandles: IOHandles \u001b[38;5;241m|\u001b[39m \u001b[38;5;28;01mNone\u001b[39;00m \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;01mNone\u001b[39;00m\n\u001b[0;32m-> 1407\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_engine \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_make_engine\u001b[49m\u001b[43m(\u001b[49m\u001b[43mf\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mengine\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/anaconda3/envs/research/lib/python3.10/site-packages/pandas/io/parsers/readers.py:1661\u001b[0m, in \u001b[0;36mTextFileReader._make_engine\u001b[0;34m(self, f, engine)\u001b[0m\n\u001b[1;32m   1659\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mb\u001b[39m\u001b[38;5;124m\"\u001b[39m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;129;01min\u001b[39;00m mode:\n\u001b[1;32m   1660\u001b[0m         mode \u001b[38;5;241m+\u001b[39m\u001b[38;5;241m=\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mb\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[0;32m-> 1661\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mhandles \u001b[38;5;241m=\u001b[39m \u001b[43mget_handle\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   1662\u001b[0m \u001b[43m    \u001b[49m\u001b[43mf\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1663\u001b[0m \u001b[43m    \u001b[49m\u001b[43mmode\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1664\u001b[0m \u001b[43m    \u001b[49m\u001b[43mencoding\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43moptions\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mencoding\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mNone\u001b[39;49;00m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1665\u001b[0m \u001b[43m    \u001b[49m\u001b[43mcompression\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43moptions\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mcompression\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mNone\u001b[39;49;00m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1666\u001b[0m \u001b[43m    \u001b[49m\u001b[43mmemory_map\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43moptions\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mmemory_map\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mFalse\u001b[39;49;00m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1667\u001b[0m \u001b[43m    \u001b[49m\u001b[43mis_text\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mis_text\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1668\u001b[0m \u001b[43m    \u001b[49m\u001b[43merrors\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43moptions\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mencoding_errors\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mstrict\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1669\u001b[0m \u001b[43m    \u001b[49m\u001b[43mstorage_options\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43moptions\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mstorage_options\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mNone\u001b[39;49;00m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1670\u001b[0m \u001b[43m\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   1671\u001b[0m \u001b[38;5;28;01massert\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mhandles \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m\n\u001b[1;32m   1672\u001b[0m f \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mhandles\u001b[38;5;241m.\u001b[39mhandle\n",
      "File \u001b[0;32m~/anaconda3/envs/research/lib/python3.10/site-packages/pandas/io/common.py:716\u001b[0m, in \u001b[0;36mget_handle\u001b[0;34m(path_or_buf, mode, encoding, compression, memory_map, is_text, errors, storage_options)\u001b[0m\n\u001b[1;32m    713\u001b[0m     codecs\u001b[38;5;241m.\u001b[39mlookup_error(errors)\n\u001b[1;32m    715\u001b[0m \u001b[38;5;66;03m# open URLs\u001b[39;00m\n\u001b[0;32m--> 716\u001b[0m ioargs \u001b[38;5;241m=\u001b[39m \u001b[43m_get_filepath_or_buffer\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    717\u001b[0m \u001b[43m    \u001b[49m\u001b[43mpath_or_buf\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    718\u001b[0m \u001b[43m    \u001b[49m\u001b[43mencoding\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mencoding\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    719\u001b[0m \u001b[43m    \u001b[49m\u001b[43mcompression\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mcompression\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    720\u001b[0m \u001b[43m    \u001b[49m\u001b[43mmode\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mmode\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    721\u001b[0m \u001b[43m    \u001b[49m\u001b[43mstorage_options\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mstorage_options\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    722\u001b[0m \u001b[43m\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    724\u001b[0m handle \u001b[38;5;241m=\u001b[39m ioargs\u001b[38;5;241m.\u001b[39mfilepath_or_buffer\n\u001b[1;32m    725\u001b[0m handles: \u001b[38;5;28mlist\u001b[39m[BaseBuffer]\n",
      "File \u001b[0;32m~/anaconda3/envs/research/lib/python3.10/site-packages/pandas/io/common.py:456\u001b[0m, in \u001b[0;36m_get_filepath_or_buffer\u001b[0;34m(filepath_or_buffer, encoding, compression, mode, storage_options)\u001b[0m\n\u001b[1;32m    452\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m (\n\u001b[1;32m    453\u001b[0m     \u001b[38;5;28mhasattr\u001b[39m(filepath_or_buffer, \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mread\u001b[39m\u001b[38;5;124m\"\u001b[39m) \u001b[38;5;129;01mor\u001b[39;00m \u001b[38;5;28mhasattr\u001b[39m(filepath_or_buffer, \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mwrite\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n\u001b[1;32m    454\u001b[0m ):\n\u001b[1;32m    455\u001b[0m     msg \u001b[38;5;241m=\u001b[39m \u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mInvalid file path or buffer object type: \u001b[39m\u001b[38;5;132;01m{\u001b[39;00m\u001b[38;5;28mtype\u001b[39m(filepath_or_buffer)\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m\"\u001b[39m\n\u001b[0;32m--> 456\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mValueError\u001b[39;00m(msg)\n\u001b[1;32m    458\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m IOArgs(\n\u001b[1;32m    459\u001b[0m     filepath_or_buffer\u001b[38;5;241m=\u001b[39mfilepath_or_buffer,\n\u001b[1;32m    460\u001b[0m     encoding\u001b[38;5;241m=\u001b[39mencoding,\n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m    463\u001b[0m     mode\u001b[38;5;241m=\u001b[39mmode,\n\u001b[1;32m    464\u001b[0m )\n",
      "\u001b[0;31mValueError\u001b[0m: Invalid file path or buffer object type: <class 'NoneType'>"
     ]
    }
   ],
   "source": [
    "# =============================================================================\n",
    "names=[\"^NYA\", \"^N225\",\"^HSI\",\"MME=F\",\"^IXIC\",\"VTHR\",\"UKX.L\"]\n",
    "steps=[20]\n",
    "\n",
    "date,rc_predict,true=load_rc(\"^NYA\",1)\n",
    "date,reg=load_reg(\"^NYA\",1)\n",
    "\n",
    "# plt.scatter(date,rc_predict)\n",
    "# plt.scatter(date,true)\n",
    "# plt.scatter(date,reg)\n",
    "rc_01=[]\n",
    "reg_01=[]\n",
    "\n",
    "rc_04=[]\n",
    "reg_04=[]\n",
    "\n",
    "\n",
    "rc_10=[]\n",
    "reg_10=[]\n",
    "\n",
    "rc_20=[]\n",
    "reg_20=[]\n",
    "\n",
    "\n",
    "for i in range(len(steps)):\n",
    "    step=steps[i]\n",
    "    for j in range(len(names)):\n",
    "        date,rc_predict,true=load_rc(names[j],step)\n",
    "        date,reg=load_reg(names[j],step)\n",
    "    \n",
    "        \"calculate N-RMSE\"\n",
    "        rc_error=RMSE(true,rc_predict)/np.mean(true)\n",
    "        reg_error=RMSE(true,reg)/np.mean(true)\n",
    "        # rc_error=RMSE(true,rc_predict)\n",
    "        # reg_error=RMSE(true,reg)\n",
    "        \n",
    "        if step==1:\n",
    "            rc_01.append(rc_error)\n",
    "            reg_01.append(reg_error)\n",
    "            \n",
    "        elif step==4:\n",
    "            rc_04.append(rc_error)\n",
    "            reg_04.append(reg_error)\n",
    "            \n",
    "        elif step==10:\n",
    "            rc_10.append(rc_error)\n",
    "            reg_10.append(reg_error)\n",
    "\n",
    "        elif step==20:\n",
    "            rc_20.append(rc_error)\n",
    "            reg_20.append(reg_error)\n",
    "\n",
    "\n",
    "# rc_01=[38.4,394,152,3.2,108,0.57,25]\n",
    "# reg_01=[97,333,255,8.5,106.9,1.23,50]\n",
    "\n",
    "# rc_04=[30.5,518,140,3.96,119,2.39,20.8]\n",
    "# reg_04=[184,599,451,16.4,237,2.5,101.8]\n",
    "\n",
    "# rc_10=[61,680,255,8.01,265,3.42,43.6]\n",
    "# reg_10=[311,943,696,26,409,4.4,172.9]\n",
    "\n",
    "the_max=[17353,33753,29468,1391,16057,217,8012]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "653d6e1f-c383-407f-8e9d-ba1e50cf33c6",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "55189876-9110-4a91-afb8-946ddf0ebb42",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'rc_01' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[43], line 4\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[38;5;66;03m# plt.scatter(names,np.array(rc_01)/np.array(the_max),label=\"Optical RC 1 step pred scaled\")\u001b[39;00m\n\u001b[1;32m      2\u001b[0m \u001b[38;5;66;03m# plt.scatter(names,np.array(reg_01)/np.array(the_max),label=\"LSTM 1 step pred scaled\")\u001b[39;00m\n\u001b[1;32m      3\u001b[0m \u001b[38;5;66;03m# plt.scatter(names,np.abs(np.array(train_std)-np.array(test_std))/np.array(the_max),label=\"train - test\")\u001b[39;00m\n\u001b[0;32m----> 4\u001b[0m plt\u001b[38;5;241m.\u001b[39mscatter(names,np\u001b[38;5;241m.\u001b[39marray(\u001b[43mrc_01\u001b[49m),label\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mOptical RC 1 step pred\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m      5\u001b[0m plt\u001b[38;5;241m.\u001b[39mscatter(names,np\u001b[38;5;241m.\u001b[39marray(reg_01),label\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mLSTM 1 step pred\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m      7\u001b[0m \u001b[38;5;66;03m# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\u001b[39;00m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'rc_01' is not defined"
     ]
    }
   ],
   "source": [
    "# plt.scatter(names,np.array(rc_01)/np.array(the_max),label=\"Optical RC 1 step pred scaled\")\n",
    "# plt.scatter(names,np.array(reg_01)/np.array(the_max),label=\"LSTM 1 step pred scaled\")\n",
    "# plt.scatter(names,np.abs(np.array(train_std)-np.array(test_std))/np.array(the_max),label=\"train - test\")\n",
    "plt.scatter(names,np.array(rc_01),label='Optical RC 1 step pred')\n",
    "plt.scatter(names,np.array(reg_01),label='LSTM 1 step pred')\n",
    "\n",
    "# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "plt.legend()\n",
    "plt.xlabel(\"1 step pred Stock index\")\n",
    "plt.ylabel(\"NRMSE\")\n",
    "plt.savefig(f'{fig_path}/NRMSE_fig_1.png', dpi=600, bbox_inches='tight')\n",
    "# =============================================================================\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "67f14ac6-056e-4e3a-a0be-b2876e0592ec",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "cfd5c56c-6b91-416b-9f26-a81652246617",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'rc_04' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[44], line 3\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[38;5;66;03m# plt.scatter(names,np.array(rc_04)/np.array(the_max),label=\"rc 04 scaled\")\u001b[39;00m\n\u001b[1;32m      2\u001b[0m \u001b[38;5;66;03m# plt.scatter(names,np.array(reg_04)/np.array(the_max),label=\"reg 04 scaled\")\u001b[39;00m\n\u001b[0;32m----> 3\u001b[0m plt\u001b[38;5;241m.\u001b[39mscatter(names,np\u001b[38;5;241m.\u001b[39marray(\u001b[43mrc_04\u001b[49m),label\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mOptical RC 4 step pred\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m      4\u001b[0m plt\u001b[38;5;241m.\u001b[39mscatter(names,np\u001b[38;5;241m.\u001b[39marray(reg_04),label\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mLSTM 4 step pred\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m      6\u001b[0m \u001b[38;5;66;03m# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\u001b[39;00m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'rc_04' is not defined"
     ]
    }
   ],
   "source": [
    "# plt.scatter(names,np.array(rc_04)/np.array(the_max),label=\"rc 04 scaled\")\n",
    "# plt.scatter(names,np.array(reg_04)/np.array(the_max),label=\"reg 04 scaled\")\n",
    "plt.scatter(names,np.array(rc_04),label='Optical RC 4 step pred')\n",
    "plt.scatter(names,np.array(reg_04),label='LSTM 4 step pred')\n",
    "\n",
    "# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "plt.legend()\n",
    "plt.xlabel(\"4 step pred Stock index\")\n",
    "plt.ylabel(\"NRMSE\")\n",
    "plt.savefig(f'{fig_path}/NRMSE_fig_4.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3ff25929-76a9-42ac-ae63-d39c7eeeb572",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "b2d66e4d-18bc-4319-bdd6-c0b64ecb8b2a",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'rc_10' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[45], line 3\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[38;5;66;03m# plt.scatter(names,np.array(rc_10)/np.array(the_max),label=\"rc 10 scaled\")\u001b[39;00m\n\u001b[1;32m      2\u001b[0m \u001b[38;5;66;03m# plt.scatter(names,np.array(reg_10)/np.array(the_max),label=\"reg 10 scaled\")\u001b[39;00m\n\u001b[0;32m----> 3\u001b[0m plt\u001b[38;5;241m.\u001b[39mscatter(names,np\u001b[38;5;241m.\u001b[39marray(\u001b[43mrc_10\u001b[49m),label\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mOptical RC 10 step pred\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m      4\u001b[0m plt\u001b[38;5;241m.\u001b[39mscatter(names,np\u001b[38;5;241m.\u001b[39marray(reg_10),label\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mLSTM 10 step pred\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m      7\u001b[0m \u001b[38;5;66;03m# plt.scatter(names,np.abs(np.array(train_std)-np.array(test_std))/np.array(the_max),label=\"train - test\")\u001b[39;00m\n\u001b[1;32m      8\u001b[0m \n\u001b[1;32m      9\u001b[0m \n\u001b[1;32m     10\u001b[0m \u001b[38;5;66;03m# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\u001b[39;00m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'rc_10' is not defined"
     ]
    }
   ],
   "source": [
    "# plt.scatter(names,np.array(rc_10)/np.array(the_max),label=\"rc 10 scaled\")\n",
    "# plt.scatter(names,np.array(reg_10)/np.array(the_max),label=\"reg 10 scaled\")\n",
    "plt.scatter(names,np.array(rc_10),label='Optical RC 10 step pred')\n",
    "plt.scatter(names,np.array(reg_10),label='LSTM 10 step pred')\n",
    "\n",
    "\n",
    "# plt.scatter(names,np.abs(np.array(train_std)-np.array(test_std))/np.array(the_max),label=\"train - test\")\n",
    "\n",
    "\n",
    "# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "plt.legend()\n",
    "\n",
    "plt.xlabel(\"Stock index\")\n",
    "plt.ylabel(\"10 step pred NRMSE\")\n",
    "plt.savefig(f'{fig_path}/NRMSE_fig_10.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5abf1aa4-4e97-487d-b6c1-6fea0f206bb5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "4d94216d-5374-4f66-986d-281596c7a448",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'rc_01' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[46], line 1\u001b[0m\n\u001b[0;32m----> 1\u001b[0m nrmse_diff_01 \u001b[38;5;241m=\u001b[39m np\u001b[38;5;241m.\u001b[39msubtract(\u001b[43mrc_01\u001b[49m, reg_01)\n\u001b[1;32m      2\u001b[0m nrmse_diff_04 \u001b[38;5;241m=\u001b[39m np\u001b[38;5;241m.\u001b[39msubtract(rc_04, reg_04)\n\u001b[1;32m      3\u001b[0m nrmse_diff_10 \u001b[38;5;241m=\u001b[39m np\u001b[38;5;241m.\u001b[39msubtract(rc_10, reg_10)\n",
      "\u001b[0;31mNameError\u001b[0m: name 'rc_01' is not defined"
     ]
    }
   ],
   "source": [
    "nrmse_diff_01 = np.subtract(rc_01, reg_01)\n",
    "nrmse_diff_04 = np.subtract(rc_04, reg_04)\n",
    "nrmse_diff_10 = np.subtract(rc_10, reg_10)\n",
    "\n",
    "plt.scatter(names,np.array(nrmse_diff_01),label='nrmse_diff_01')\n",
    "plt.scatter(names,np.array(nrmse_diff_04),label='nrmse_diff_04')\n",
    "plt.scatter(names,np.array(nrmse_diff_10),label='nrmse_diff_10')\n",
    "plt.legend()\n",
    "plt.text(weight=\"bold\")\n",
    "\n",
    "plt.xlabel(\"Stock index\")\n",
    "plt.ylabel(\"NRMSE Difference\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3e37db54-e8fc-4eda-8a52-833dc402c240",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "1c9ea9b7-7a16-4e6d-91a7-8296dedab6ec",
   "metadata": {},
   "source": [
    "#### Calculate the volatility of the stock datasets"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "00dc2657-e517-4a3a-a877-cffbe9859e65",
   "metadata": {},
   "outputs": [],
   "source": [
    "reg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "97f67004-a1ff-4f00-93f3-75e7b7c9ff87",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> data_analysis_fig/code_arxiv/lstm_multi_step_experiment_and_models_comparison_4_10_steps.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "13c5c29d-cf8b-412c-84e1-8c75f27aa297",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import csv\n",
    "import os\n",
    "import re\n",
    "import itertools\n",
    "import datetime\n",
    "from datetime import datetime\n",
    "import keras\n",
    "\n",
    "import time\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tensorflow import keras\n",
    "from tensorflow.keras import layers\n",
    "\n",
    "\n",
    "# To plot pretty figures\n",
    "%matplotlib inline\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import joblib\n",
    "from scipy.io import savemat\n",
    "import yfinance as yf\n",
    "import talib\n",
    "from ta import add_all_ta_features\n",
    "from ta.utils import dropna\n",
    "\n",
    "\n",
    "from sklearn.preprocessing import MinMaxScaler \n",
    "from sklearn.preprocessing import StandardScaler\n",
    "from sklearn.pipeline import make_pipeline\n",
    "\n",
    "# Modeling and Forecasting\n",
    "# ==============================================================================\n",
    "from sklearn.linear_model import LinearRegression, ElasticNet, Lasso, SGDRegressor, BayesianRidge, LogisticRegression, Ridge\n",
    "from sklearn.neighbors import KNeighborsRegressor\n",
    "from sklearn.tree import DecisionTreeRegressor\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "\n",
    "from math import sqrt\n",
    "from numpy import concatenate\n",
    "from matplotlib import pyplot\n",
    "from pandas import read_csv\n",
    "from pandas import DataFrame\n",
    "from pandas import concat\n",
    "from sklearn.preprocessing import MinMaxScaler\n",
    "from sklearn.preprocessing import StandardScaler\n",
    "\n",
    "from sklearn.preprocessing import LabelEncoder\n",
    "from sklearn.metrics import mean_squared_error\n",
    "from keras.models import Sequential\n",
    "from keras.layers import Dense\n",
    "from keras.layers import LSTM\n",
    "import pandas as pd\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "e973c08f-6520-4595-be0f-2c4a0c0f034d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "from scipy.io import savemat\n",
    "\n",
    "\n",
    "def check_outdir(outdir):\n",
    "\n",
    "    if not os.path.exists(outdir):\n",
    "        print(f'---create path {outdir}---')\n",
    "        os.makedirs(outdir)\n",
    "\n",
    "    return\n",
    "                                                                               \n",
    "def save_df(file, name, outdir, save_index=True, format='csv'):\n",
    "    print(format)\n",
    "\n",
    "    check_outdir(outdir)\n",
    "    file_path = os.path.join(outdir, name)\n",
    "\n",
    "    if format == 'csv':\n",
    "        print(f'---save {name} to {outdir} in format .csv---')\n",
    "        file_csv = file_path + '.csv'\n",
    "        file.to_csv(file_csv, index=save_index)\n",
    "        print(f'--- final result is saved as {name}.{format} ---')\n",
    "\n",
    "    elif format == 'mat':\n",
    "        print(f'---save {name} to {outdir} in format .mat---')\n",
    "        file_mat = file_path + '.mat'\n",
    "        savemat(file_mat, file)\n",
    "        print(f'--- final result is saved as {name}.{format} ---')\n",
    "\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "0b4150f7-43af-4699-ae48-50c63e2ea5f3",
   "metadata": {},
   "outputs": [],
   "source": [
    "#### Calculate the metrics RMSE and MAPE ####\n",
    "def calculate_rmse(y_true, y_pred):\n",
    "    \"\"\"\n",
    "    Calculate the Root Mean Squared Error (RMSE)\n",
    "    \"\"\"\n",
    "    rmse = np.sqrt(np.mean((y_true - y_pred) ** 2))\n",
    "    return rmse\n",
    "\n",
    "\n",
    "def calculate_mape(y_true, y_pred):\n",
    "    \"\"\"\n",
    "    Calculate the Mean Absolute Percentage Error (MAPE) %\n",
    "    \"\"\"\n",
    "    y_pred, y_true = np.array(y_pred), np.array(y_true)\n",
    "    mape = np.mean(np.abs((y_true - y_pred) / y_true)) * 100\n",
    "    return mape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "12d9694a-7de8-4631-a4eb-f738ebcb95aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "def list_files(path, format='.csv'):\n",
    "    f'''return a list contain all filenames strings with format eg. [f1.csv, f2.csv, f3.csv]'''\n",
    "    filenames = []\n",
    "    for f in os.listdir(path):\n",
    "        name, ext = os.path.splitext(f)\n",
    "        if ext == format:\n",
    "            filenames.append(f)\n",
    "            \n",
    "    return filenames"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "a53efd80-4ef3-484c-9464-02bc9d646623",
   "metadata": {},
   "outputs": [],
   "source": [
    "def rearrange_sequence_horizon(sequence_length, original, horizon):\n",
    "        if len(original.shape)==1:\n",
    "            new_data=np.zeros((sequence_length,horizon))\n",
    "            for i in range(sequence_length):\n",
    "                if i==0:\n",
    "                    new_data[sequence_length-(i+1),:]=original[-(i*horizon+horizon):]\n",
    "                else:\n",
    "                    new_data[sequence_length-(i+1),:]=original[-(i*horizon+horizon):-i*horizon]\n",
    "        else:\n",
    "            new_data=np.zeros((sequence_length,horizon,original.shape[1]))\n",
    "            for i in range(sequence_length):\n",
    "                if i==0:\n",
    "                    new_data[sequence_length-(i+1),:,:]=original[-(i*horizon+horizon):,:] #, (original.shape[1]*horizon,)\n",
    "                else:\n",
    "                    new_data[sequence_length-(i+1),:,:]=original[-(i*horizon+horizon):-i*horizon,:] #,(original.shape[1]*horizon,)\n",
    "        return new_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "740ba9b0-53ee-48fb-854e-0ed201f1b207",
   "metadata": {},
   "outputs": [],
   "source": [
    "# def rearrange_sequence_horizon(sequence_length,original,horizon):\n",
    "#     if len(original.shape)==1:\n",
    "#         new_data=np.zeros((sequence_length,horizon))\n",
    "#         for i in range(sequence_length):\n",
    "#             if i==0:\n",
    "#                 new_data[sequence_length-(i+1),:]=original[-(i*horizon+horizon):]\n",
    "#             else:\n",
    "#                 new_data[sequence_length-(i+1),:]=original[-(i*horizon+horizon):-i*horizon]\n",
    "                 \n",
    "     \n",
    "#     else:\n",
    "#         new_data=np.zeros((sequence_length,original.shape[1]*horizon))\n",
    "#         for i in range(sequence_length):\n",
    "#             if i==0:\n",
    "#                 new_data[sequence_length-(i+1),:]=np.reshape(original[-(i*horizon+horizon):,:],(original.shape[1]*horizon,))\n",
    "#             else:\n",
    "#                 new_data[sequence_length-(i+1),:]=np.reshape(original[-(i*horizon+horizon):-i*horizon,:],(original.shape[1]*horizon,))\n",
    "\n",
    "#     return new_data \n",
    "\n",
    "def csv_load_multi_features(file,\n",
    "                            data_path,\n",
    "                            train_num,\n",
    "                            test_num,\n",
    "                            horizon,\n",
    "                            features_name=[\"Close\"],\n",
    "                            value_name=[\"Close\"],\n",
    "                            Date_format='%Y-%m-%d',\n",
    "                            Norm_status=None):\n",
    "                            #Date_format='%Y-%m-%d'):#\n",
    "    '''\n",
    "    window: train steps\n",
    "    horizon: predict n steps\n",
    "    download financial data, time-series with features , the to-be-predict value can be in the feature\n",
    "    x_all:[n,feature_num]\n",
    "    y_test:[n1,1]\n",
    "    y_train:[n2,1]\n",
    "    n=n1+n2+discard\n",
    "    features are normalized one by one\n",
    "    '%m/%d/%Y' '%Y-%m-%d'\n",
    "    '''\n",
    "    total_num = train_num + test_num\n",
    "    fd = pd.read_csv(f'{data_path}/{file}', low_memory=False)\n",
    "    fd['Date'] = pd.to_datetime(fd['Date'])\n",
    "    fd_date=fd['Date']\n",
    "    \n",
    "    #Date_format='%Y-%m-%d'\n",
    "    #Date_format='%m/%d/%Y'\n",
    "    # str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), Date_format)\n",
    "    # # fd = np.genfromtxt(file_name+\".csv\", delimiter=',')\n",
    "    # fd = np.genfromtxt(file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    # fd_date=fd['Date']\n",
    "    \n",
    "    fd_values=np.zeros((len(fd_date),len(features_name)))\n",
    "    feature_num=len(features_name)\n",
    "    for i in range(feature_num):\n",
    "        fd_values[:,i]= fd[features_name[i]]\n",
    "    \n",
    "    \n",
    "    if value_name[0] in features_name:\n",
    "        fd_values[1:,features_name.index(value_name[0])]=fd_values[:-1,features_name.index(value_name[0])]\n",
    "        fd_values[0,features_name.index(value_name[0])]=0\n",
    "    \n",
    "    if horizon==1:\n",
    "        X_all=fd_values[-1*total_num:,:] #the features for feeding into the rc, !!!!without the close price\n",
    "        # Y_train=fd_values[-1*(test_num+train_num):-1*test_num,-1] \n",
    "        # Y_test=fd_values[-1*test_num:,-1]\n",
    "        Y_train=fd[value_name[0]][-1*total_num:-1*test_num] \n",
    "        Y_test=fd[value_name[0]][-1*test_num:]\n",
    "    else:\n",
    "        sequence_length=int(train_num/horizon)+int(test_num/horizon)\n",
    "        X_all=rearrange_sequence_horizon(sequence_length, fd_values, horizon)\n",
    "        Y_all=rearrange_sequence_horizon(sequence_length, fd[value_name[0]], horizon)\n",
    "        # Y_train=Y_all[-1*(test_num+train_num):-1*test_num]\n",
    "        # Y_test=Y_all[-1*test_num:]\n",
    "        Y_train=Y_all[-1*(int(train_num/horizon)+int(test_num/horizon)):-1*int(test_num/horizon)] \n",
    "        Y_test=Y_all[-1*int(test_num/horizon):]\n",
    "        \n",
    "        \n",
    "    date_train=fd_date[-1*total_num:-1*test_num]\n",
    "    date_test=fd_date[-1*test_num:]\n",
    "    \n",
    "    \n",
    "    \"features normalization\"\n",
    "    X_all_norm=(X_all-X_all.mean(axis=0))/X_all.std(axis=0) #normalization \n",
    "    X_all_norm=X_all_norm-X_all_norm.min(axis=0) #move the values to positive\n",
    "    \n",
    "    # discard=5\n",
    "    # train_num=5\n",
    "    # test_num=3\n",
    "    # total_num=discard+test_num+train_num\n",
    "    # X_all=fd_values[-1*total_num:,:-1] #the features for feeding into the rc, !!!!without the close price\n",
    "    # Y_train=fd_values[-1*(test_num+train_num):-1*test_num,-1] \n",
    "    # Y_test=fd_values[-1*test_num:,-1]\n",
    "    # date_train=fd_date[-1*(test_num+train_num):-1*test_num]\n",
    "    # date_test=fd_date[-1*test_num:]\n",
    "    \n",
    "    # if Norm_status is not None:\n",
    "    #     X_all=X_all-np.mean(X_all)\n",
    "\n",
    "    train_num = int(train_num/horizon)\n",
    "    X_train=X_all_norm[:train_num,:]\n",
    "    X_test=X_all_norm[train_num:,:]\n",
    "    \n",
    "    return X_train, X_test, Y_train, Y_test, date_train, date_test\n",
    "\n",
    "def X_to_3d(raw):\n",
    "    \n",
    "    temp = np.zeros((len(raw), len(raw[0]), 1))\n",
    "    for i in range(len(raw)):\n",
    "        for j in range(len(raw[i])):\n",
    "            temp[i][j] = raw[i][j]\n",
    "    return temp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "34952b28-5568-4bac-b986-0d7105c6d5a8",
   "metadata": {},
   "outputs": [],
   "source": [
    "def series_to_supervised(data, n_in=1, n_out=1, dropnan=True):\n",
    "    n_vars = 1 if type(data) is list else data.shape[1]\n",
    "    df = pd.DataFrame(data)\n",
    "    cols, names = [], []\n",
    "    #i: n_in, n_in-1, ..., 1，为滞后期数\n",
    "    #分别代表t-n_in, ... ,t-1期\n",
    "    for i in range(n_in, 0, -1):\n",
    "        cols.append(df.shift(i))\n",
    "        names += [('var%d(t-%d)' % (j+1, i)) for j in range(n_vars)]\n",
    "    #i: 0, 1, ..., n_out-1，为超前预测的期数\n",
    "    #分别代表t，t+1， ... ,t+n_out-1期\n",
    "    for i in range(0, n_out):\n",
    "        cols.append(df.shift(-i))\n",
    "        if i == 0:\n",
    "            names += [('var%d(t)' % (j+1)) for j in range(n_vars)]\n",
    "        else:\n",
    "            names += [('var%d(t+%d)' % (j+1, i)) for j in range(n_vars)]\n",
    "    agg = pd.concat(cols, axis=1)\n",
    "    agg.columns = names\n",
    "    if dropnan:\n",
    "        agg.dropna(inplace=True)\n",
    "    return agg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "4d2edcd8-f613-4999-b6ac-991d9107908e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def prepare_data(filepath, file, n_in, n_out, n_vars, n_train, n_test):\n",
    "    \n",
    "    # read dataset\n",
    "    total_num = n_train + n_test\n",
    "    \n",
    "    \n",
    "    dataset = pd.read_csv(f'{filepath}/{file}', low_memory=False)\n",
    "    feature_orders = ['Date'] + value_name + features_name_list\n",
    "    dataset = dataset[feature_orders]\n",
    "    \n",
    "    dataset['Date'] = pd.to_datetime(dataset['Date'])\n",
    "    dataset = dataset.sort_values(by='Date')\n",
    "    dataset_dates=dataset['Date']\n",
    "    \n",
    "    # date format\n",
    "    dataset['Date'] = pd.to_datetime(dataset['Date'])\n",
    "    dataset.set_index('Date', inplace=True)\n",
    "\n",
    "    # dataset = dataset[-total_num:]\n",
    "    # print('total dataset length =', len(dataset))\n",
    "    \n",
    "    # make sure data is float32\n",
    "    values = dataset.values\n",
    "    values = values.astype('float32')\n",
    "    \n",
    "    # scale the dataframe.\n",
    "    scaler = MinMaxScaler(feature_range=(0, 1))\n",
    "    # scaler = StandardScaler()\n",
    "    scaled = scaler.fit_transform(values)\n",
    "    \n",
    "    #convert timeseries into supervised learning problem\n",
    "    reframed = series_to_supervised(scaled, n_in, n_out)\n",
    "    reframed = reframed[-total_num:]\n",
    "    print('total reframed dataset length =', len(reframed))\n",
    "    \n",
    "    # take out the variables 取出保留的变量\n",
    "    contain_vars = []\n",
    "    for i in range(1, n_in+1):\n",
    "        contain_vars += [('var%d(t-%d)' % (j, i)) for j in range(1, n_vars+1)]  \n",
    "    data = reframed [contain_vars + ['var1(t)'] + [('var1(t+%d)' % (j)) for j in range(1, n_out)]]\n",
    "    \n",
    "    # modify features names\n",
    "    col_names = ['Y'] + [f'X{i}' for i in range(1, n_vars )]\n",
    "    contain_vars = []\n",
    "    for i in range(n_vars):\n",
    "        contain_vars += [('%s(t-%d)' % (col_names[i], j)) for j in range(1, n_in+1)]  \n",
    "    data.columns = contain_vars +  ['Y(t)'] + [('Y(t+%d)' % (j)) for j in range(1, n_out)]\n",
    "    \n",
    "    # split train and test\n",
    "    values = data.values\n",
    "    print('values length = ', len(values))\n",
    "    \n",
    "    train = values[:n_train, :]\n",
    "    test = values[-n_test:, :]\n",
    "    print('total train length =', len(train))\n",
    "    print('total test length =', len(test))\n",
    "    \n",
    "    # split X and y.\n",
    "    train_X, train_y = train[:, :n_in*n_vars], train[:, n_in*n_vars:]\n",
    "    test_X, test_y = test[:, :n_in*n_vars], test[:, n_in*n_vars:]\n",
    "    \n",
    "    # change X to LSTM input format, [samples, timesteps, features]\n",
    "    train_X = train_X.reshape((train_X.shape[0], n_in, n_vars))\n",
    "    test_X = test_X.reshape((test_X.shape[0], n_in, n_vars))\n",
    "    return scaler, data, train_X, train_y, test_X, test_y, dataset\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "e4d20dcf-943d-4467-a38d-8722566e4064",
   "metadata": {},
   "outputs": [],
   "source": [
    "def fit_lstm(data_prepare, n_neurons=50, n_batch=72, n_epoch=100, loss='mae', optimizer='adam', repeats=1, if_plot=False):\n",
    "    train_X = data_prepare[2]\n",
    "    train_y = data_prepare[3]\n",
    "    test_X = data_prepare[4]\n",
    "    test_y = data_prepare[5]\n",
    "    model_list = []\n",
    "    for i in range(repeats):\n",
    "        \n",
    "        model = Sequential()\n",
    "        model.add(LSTM(n_neurons, input_shape=(train_X.shape[1], train_X.shape[2])))\n",
    "        model.add(Dense(train_y.shape[1]))\n",
    "        model.compile(loss=loss, optimizer=optimizer)\n",
    "\n",
    "        history = model.fit(train_X, train_y, epochs=n_epoch, batch_size=n_batch, validation_data=(test_X, test_y), verbose=0, shuffle=False)\n",
    "        model_list.append(model)\n",
    "        \n",
    "        if if_plot == True:\n",
    "            p1 = pyplot.plot(history.history['loss'], color='blue', label='train')\n",
    "            p2 = pyplot.plot(history.history['val_loss'], color='yellow',label='test')\n",
    "        \n",
    "    if if_plot == True:    \n",
    "        pyplot.legend([\"train\",\"test\"])\n",
    "        pyplot.show()\n",
    "        \n",
    "    return model_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "b1ba2f6a-7ffd-45ec-8950-09518e38ed91",
   "metadata": {},
   "outputs": [],
   "source": [
    "def lstm_predict(model, data_prepare):\n",
    "    scaler = data_prepare[0] \n",
    "    test_X = data_prepare[4]\n",
    "    test_y = data_prepare[5]\n",
    "    \n",
    "    # prediction\n",
    "    yhat = model.predict(test_X)\n",
    "    \n",
    "    # scale back\n",
    "    scale_new = MinMaxScaler()\n",
    "    scale_new.min_, scale_new.scale_ = scaler.min_[0], scaler.scale_[0]\n",
    "    inv_yhat = scale_new.inverse_transform(yhat)\n",
    "    \n",
    "    # inverse transform\n",
    "    inv_y = scale_new.inverse_transform(test_y)\n",
    "    return inv_yhat, inv_y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "3b38533d-493d-4be4-ab79-30002bdef332",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Calculate RMSE\n",
    "def evaluate_forecasts(test, forecasts, n_out):\n",
    "    rmse_dic = {}\n",
    "    for i in range(n_out):\n",
    "        actual = [float(row[i]) for row in test]\n",
    "        predicted = [float(forecast[i]) for forecast in forecasts]\n",
    "        rmse = sqrt(mean_squared_error(actual, predicted))\n",
    "        rmse_dic['t+' + str(i+1) + ' RMSE'] = rmse\n",
    "    return rmse_dic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "7973e176-4767-445a-ab19-e3779d16a05c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_y_avg(inv_y_list):\n",
    "    result = []\n",
    "    \n",
    "    for i in range(len(inv_y_list[0])):\n",
    "        value = 0\n",
    "        for j in range(len(inv_y_list)):\n",
    "            value += inv_y_list[j][i].mean()\n",
    "        result.append(value/len(inv_y_list))\n",
    "    return result\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "cbc51d37-8659-4109-9dda-13edc641f1be",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Today's date: 2023-12-19\n",
      "vars numbers = 7\n"
     ]
    }
   ],
   "source": [
    "\n",
    "# reframed = prepare_data_test(data_path, \n",
    "#                                file, \n",
    "#                                n_in, \n",
    "#                                n_out, \n",
    "#                                n_vars, \n",
    "#                                n_train=500, \n",
    "#                                n_test=100)\n",
    "\n",
    "filenames = [\n",
    "             '^HSI.csv',\n",
    "             '^NYA.csv', \n",
    "             '^N225.csv', \n",
    "             'MME=F.csv', \n",
    "             '^IXIC.csv', \n",
    "             'VTHR.csv', \n",
    "             'UKX.L.csv'\n",
    "            ]\n",
    "\n",
    "\n",
    "from datetime import date\n",
    "\n",
    "# today = date.today().strftime('%Y-%m-%d')\n",
    "today = '2023-12-19'\n",
    "print(\"Today's date:\", today)\n",
    "\n",
    "n_in = 10\n",
    "n_out = 10\n",
    "\n",
    "\n",
    "\n",
    "train_num = 500 \n",
    "test_num = 100 \n",
    "total_num = train_num + test_num\n",
    "\n",
    "# features_name_list = ['MACD', 'RSI', 'ATR', 'DXYNYB', 'VIX', 'EFFR', 'UMCSENT', '^IRX', '^TYX', '^TNX', 'Tspread', 'SOFR']\n",
    "features_name_list = ['EFFR', 'VIX', 'DXYNYB', 'MACD', 'RSI', 'ATR', 'UMCSENT']\n",
    "n_vars = len(features_name_list)\n",
    "print(f'vars numbers = {n_vars}')\n",
    "\n",
    "\n",
    "value_name=['Close']\n",
    "Date_format='%Y-%m-%d'\n",
    "if_plot_train_test_results=False\n",
    "\n",
    "\n",
    "# rlt_path = f'./multivariate_rlt_experiment/{today}'\n",
    "# data_path = f'./multivariate_data_experiment/{today}'\n",
    "\n",
    "rlt_path = f'../multivariate_rlt_experiment/lstm_multistep'\n",
    "data_path = f'../multivariate_data_experiment'\n",
    "\n",
    "# filenames = list_files(data_path)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "51542435-5bf1-4362-b26c-44bebcce06dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# pre_path = f'../multivariate_rlt_experiment/7features_add_close'\n",
    "# pre_path = f'../multivariate_rlt_experiment/7features_no_close'\n",
    "\n",
    "# pre_path = f'../multivariate_rlt_experiment/2024-01-17/add_close'\n",
    "pre_path = f'../multivariate_rlt_experiment/2024-01-17/no_close'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "58268fa7-90c8-451f-9ade-e8e171f11f8c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def stock_index_experiment(data_path, \n",
    "                           n_in, \n",
    "                           n_out, \n",
    "                           n_vars, \n",
    "                           n_train, \n",
    "                           n_test):\n",
    "    df_rlt = None\n",
    "    real = None\n",
    "    pred = None\n",
    "    model = None\n",
    "    \n",
    "    inv_yhat = []\n",
    "    inv_y = []\n",
    "    inv_yhat_list = []\n",
    "    inv_y_list = []\n",
    "    inv_yhat_ave = []\n",
    "    \n",
    "    print('----------------------------------------------------')\n",
    "    print(f'------{file} fit_lstm experiment is started------')\n",
    "    data_prepare = prepare_data(data_path, \n",
    "                                   file, \n",
    "                                   n_in, \n",
    "                                   n_out, \n",
    "                                   n_vars, \n",
    "                                   n_train, \n",
    "                                   n_test)\n",
    "    \n",
    "    scaler, data, train_X, train_y, test_X, test_y, dataset = data_prepare\n",
    "    \n",
    "    \n",
    "    model_list = fit_lstm(data_prepare, n_neuron, n_batch, n_epoch, repeats=repeats)\n",
    "    for i in range(len(model_list)):\n",
    "        print(i)\n",
    "        model = model_list[i]\n",
    "        inv_yhat = lstm_predict(model, data_prepare)[0]\n",
    "        inv_y = lstm_predict(model, data_prepare)[1]\n",
    "        inv_yhat_list.append(inv_yhat)\n",
    "        inv_y_list.append(inv_y)\n",
    "    \n",
    "    inv_yhat_ave = np.zeros(inv_y.shape)\n",
    "    for i in range(repeats):\n",
    "        inv_yhat_ave += inv_yhat_list[i]\n",
    "        \n",
    "    inv_yhat_ave = inv_yhat_ave/repeats\n",
    "    \n",
    "    pred = [x[0] for x in inv_y_list[0]]\n",
    "    # pred = [np.mean(x) for x in inv_yhat_ave]\n",
    "    real = dataset.Close.values[-(test_num):]\n",
    "    \n",
    "    rmse = calculate_rmse(real, pred)\n",
    "    mape = calculate_mape(real, pred)\n",
    "    print(f'{file} n_in{n_in} n_out{n_out} rmse == ', rmse)\n",
    "    \n",
    "    # df_rlt = pd.DataFrame({'real':real,\n",
    "    #                        'lstm_multistep':pred})\n",
    "\n",
    "    ### Compare with previous methods¶\n",
    "    df_rlt = pd.read_csv(f'{pre_path}/{file}', low_memory=False)[-100:]\n",
    "    df_rlt['real'] = real\n",
    "    df_rlt['lstm_multistep'] = pred\n",
    "\n",
    "    df_rlt_name = f'{file[:-4]}_multi_step_w{n_in}_h{n_out}'\n",
    "    save_df(df_rlt, df_rlt_name, rlt_path, save_index=False, format='csv')\n",
    "    \n",
    "    print(f'------{file} fit_lstm experiment is done------')\n",
    "    print('----------------------------------------------------')\n",
    "    return df_rlt, inv_yhat_ave"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "a9c1d341-2cda-4cdb-8750-ac02b2e95175",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n_in= 4\n",
      "n_out= 4\n",
      "----------------------------------------------------\n",
      "------^HSI.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 749us/step\n",
      "4/4 [==============================] - 0s 819us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 752us/step\n",
      "4/4 [==============================] - 0s 767us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 730us/step\n",
      "4/4 [==============================] - 0s 711us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 716us/step\n",
      "4/4 [==============================] - 0s 702us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 732us/step\n",
      "4/4 [==============================] - 0s 790us/step\n",
      "^HSI.csv n_in4 n_out4 rmse ==  451.77799719987377\n",
      "csv\n",
      "---save ^HSI_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^HSI_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^HSI_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^HSI_multi_step_w4_h4.csv ---\n",
      "------^HSI.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------^NYA.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 741us/step\n",
      "4/4 [==============================] - 0s 802us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 756us/step\n",
      "4/4 [==============================] - 0s 730us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 750us/step\n",
      "4/4 [==============================] - 0s 763us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 720us/step\n",
      "4/4 [==============================] - 0s 712us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 765us/step\n",
      "4/4 [==============================] - 0s 763us/step\n",
      "^NYA.csv n_in4 n_out4 rmse ==  184.0983804097699\n",
      "csv\n",
      "---save ^NYA_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^NYA_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^NYA_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^NYA_multi_step_w4_h4.csv ---\n",
      "------^NYA.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------^N225.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 786us/step\n",
      "4/4 [==============================] - 0s 776us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 714us/step\n",
      "4/4 [==============================] - 0s 677us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 745us/step\n",
      "4/4 [==============================] - 0s 796us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 716us/step\n",
      "4/4 [==============================] - 0s 713us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 760us/step\n",
      "4/4 [==============================] - 0s 760us/step\n",
      "^N225.csv n_in4 n_out4 rmse ==  599.9934492088975\n",
      "csv\n",
      "---save ^N225_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^N225_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^N225_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^N225_multi_step_w4_h4.csv ---\n",
      "------^N225.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------MME=F.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 711us/step\n",
      "4/4 [==============================] - 0s 825us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 748us/step\n",
      "4/4 [==============================] - 0s 692us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 814us/step\n",
      "4/4 [==============================] - 0s 705us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 757us/step\n",
      "4/4 [==============================] - 0s 684us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 788us/step\n",
      "4/4 [==============================] - 0s 646us/step\n",
      "MME=F.csv n_in4 n_out4 rmse ==  16.360718719042485\n",
      "csv\n",
      "---save MME=F_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as MME=F_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_MME=F_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_MME=F_multi_step_w4_h4.csv ---\n",
      "------MME=F.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------^IXIC.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 868us/step\n",
      "4/4 [==============================] - 0s 679us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 704us/step\n",
      "4/4 [==============================] - 0s 723us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 825us/step\n",
      "4/4 [==============================] - 0s 711us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 726us/step\n",
      "4/4 [==============================] - 0s 656us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 693us/step\n",
      "4/4 [==============================] - 0s 715us/step\n",
      "^IXIC.csv n_in4 n_out4 rmse ==  236.98022730839287\n",
      "csv\n",
      "---save ^IXIC_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^IXIC_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^IXIC_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^IXIC_multi_step_w4_h4.csv ---\n",
      "------^IXIC.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------VTHR.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 725us/step\n",
      "4/4 [==============================] - 0s 702us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 737us/step\n",
      "4/4 [==============================] - 0s 791us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 735us/step\n",
      "4/4 [==============================] - 0s 676us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 742us/step\n",
      "4/4 [==============================] - 0s 850us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 736us/step\n",
      "4/4 [==============================] - 0s 718us/step\n",
      "VTHR.csv n_in4 n_out4 rmse ==  2.528582013247756\n",
      "csv\n",
      "---save VTHR_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as VTHR_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_VTHR_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_VTHR_multi_step_w4_h4.csv ---\n",
      "------VTHR.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------UKX.L.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 722us/step\n",
      "4/4 [==============================] - 0s 661us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 731us/step\n",
      "4/4 [==============================] - 0s 711us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 830us/step\n",
      "4/4 [==============================] - 0s 663us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 826us/step\n",
      "4/4 [==============================] - 0s 671us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 702us/step\n",
      "4/4 [==============================] - 0s 670us/step\n",
      "UKX.L.csv n_in4 n_out4 rmse ==  101.79893214949317\n",
      "csv\n",
      "---save UKX.L_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as UKX.L_multi_step_w4_h4.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_UKX.L_multi_step_w4_h4 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_UKX.L_multi_step_w4_h4.csv ---\n",
      "------UKX.L.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "n_in= 10\n",
      "n_out= 10\n",
      "----------------------------------------------------\n",
      "------^HSI.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 935us/step\n",
      "4/4 [==============================] - 0s 959us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 927us/step\n",
      "4/4 [==============================] - 0s 896us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 933us/step\n",
      "4/4 [==============================] - 0s 899us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 937us/step\n",
      "4/4 [==============================] - 0s 2ms/step\n",
      "4\n",
      "4/4 [==============================] - 0s 978us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "^HSI.csv n_in10 n_out10 rmse ==  696.6591782516617\n",
      "csv\n",
      "---save ^HSI_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^HSI_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^HSI_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^HSI_multi_step_w10_h10.csv ---\n",
      "------^HSI.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------^NYA.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 901us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 987us/step\n",
      "4/4 [==============================] - 0s 893us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 931us/step\n",
      "4/4 [==============================] - 0s 911us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 926us/step\n",
      "4/4 [==============================] - 0s 863us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 978us/step\n",
      "4/4 [==============================] - 0s 893us/step\n",
      "^NYA.csv n_in10 n_out10 rmse ==  311.5303046880525\n",
      "csv\n",
      "---save ^NYA_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^NYA_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^NYA_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^NYA_multi_step_w10_h10.csv ---\n",
      "------^NYA.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------^N225.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 985us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "1\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 939us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 930us/step\n",
      "4/4 [==============================] - 0s 935us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 927us/step\n",
      "4/4 [==============================] - 0s 923us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 913us/step\n",
      "4/4 [==============================] - 0s 920us/step\n",
      "^N225.csv n_in10 n_out10 rmse ==  943.427466288576\n",
      "csv\n",
      "---save ^N225_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^N225_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^N225_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^N225_multi_step_w10_h10.csv ---\n",
      "------^N225.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------MME=F.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 970us/step\n",
      "4/4 [==============================] - 0s 923us/step\n",
      "1\n",
      "4/4 [==============================] - 0s 947us/step\n",
      "4/4 [==============================] - 0s 981us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 915us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "3\n",
      "4/4 [==============================] - 0s 967us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4\n",
      "4/4 [==============================] - 0s 957us/step\n",
      "4/4 [==============================] - 0s 900us/step\n",
      "MME=F.csv n_in10 n_out10 rmse ==  26.069824749129456\n",
      "csv\n",
      "---save MME=F_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as MME=F_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_MME=F_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_MME=F_multi_step_w10_h10.csv ---\n",
      "------MME=F.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------^IXIC.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 902us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "1\n",
      "4/4 [==============================] - 0s 924us/step\n",
      "4/4 [==============================] - 0s 952us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 931us/step\n",
      "4/4 [==============================] - 0s 4ms/step\n",
      "3\n",
      "4/4 [==============================] - 0s 979us/step\n",
      "4/4 [==============================] - 0s 859us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 999us/step\n",
      "4/4 [==============================] - 0s 891us/step\n",
      "^IXIC.csv n_in10 n_out10 rmse ==  409.03489133420743\n",
      "csv\n",
      "---save ^IXIC_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as ^IXIC_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_^IXIC_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^IXIC_multi_step_w10_h10.csv ---\n",
      "------^IXIC.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------VTHR.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 940us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "1\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 935us/step\n",
      "2\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 983us/step\n",
      "3\n",
      "4/4 [==============================] - 0s 931us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 937us/step\n",
      "VTHR.csv n_in10 n_out10 rmse ==  4.434287521177533\n",
      "csv\n",
      "---save VTHR_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as VTHR_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_VTHR_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_VTHR_multi_step_w10_h10.csv ---\n",
      "------VTHR.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n",
      "----------------------------------------------------\n",
      "------UKX.L.csv fit_lstm experiment is started------\n",
      "total reframed dataset length = 600\n",
      "values length =  600\n",
      "total train length = 500\n",
      "total test length = 100\n",
      "0\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "1\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "2\n",
      "4/4 [==============================] - 0s 991us/step\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "3\n",
      "4/4 [==============================] - 0s 947us/step\n",
      "4/4 [==============================] - 0s 918us/step\n",
      "4\n",
      "4/4 [==============================] - 0s 1ms/step\n",
      "4/4 [==============================] - 0s 2ms/step\n",
      "UKX.L.csv n_in10 n_out10 rmse ==  172.91897774232152\n",
      "csv\n",
      "---save UKX.L_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as UKX.L_multi_step_w10_h10.csv ---\n",
      "--- min rmse model is lstm_multistep ---\n",
      "csv\n",
      "---save min_rmse_UKX.L_multi_step_w10_h10 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_UKX.L_multi_step_w10_h10.csv ---\n",
      "------UKX.L.csv fit_lstm experiment is done------\n",
      "----------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "n_neuron = 5\n",
    "n_batch = 16\n",
    "n_epoch = 200\n",
    "repeats = 5\n",
    "inv_yhat_list = []\n",
    "inv_y_list = []\n",
    "\n",
    "for n_in, n_out in [(4, 4), (10, 10)]:\n",
    "    print('n_in=', n_in)\n",
    "    print('n_out=', n_out)\n",
    "\n",
    "    ### for each stock\n",
    "    for file in filenames:\n",
    "        df_rlt = None\n",
    "        real = None\n",
    "        pred = None\n",
    "        model = None\n",
    "        \n",
    "        inv_yhat = []\n",
    "        inv_y = []\n",
    "        inv_yhat_list = []\n",
    "        inv_y_list = []\n",
    "        inv_yhat_ave = []\n",
    "        \n",
    "        print('----------------------------------------------------')\n",
    "        print(f'------{file} fit_lstm experiment is started------')\n",
    "        data_prepare = prepare_data(data_path, \n",
    "                                       file, \n",
    "                                       n_in, \n",
    "                                       n_out, \n",
    "                                       n_vars, \n",
    "                                       train_num, \n",
    "                                       test_num)\n",
    "        \n",
    "        scaler, data, train_X, train_y, test_X, test_y, dataset = data_prepare\n",
    "        \n",
    "        \n",
    "        model_list = fit_lstm(data_prepare, n_neuron, n_batch, n_epoch, repeats=repeats)\n",
    "        for i in range(len(model_list)):\n",
    "            print(i)\n",
    "            model = model_list[i]\n",
    "            inv_yhat = lstm_predict(model, data_prepare)[0]\n",
    "            inv_y = lstm_predict(model, data_prepare)[1]\n",
    "            inv_yhat_list.append(inv_yhat)\n",
    "            inv_y_list.append(inv_y)\n",
    "        \n",
    "        inv_yhat_ave = np.zeros(inv_y.shape)\n",
    "        for i in range(repeats):\n",
    "            inv_yhat_ave += inv_yhat_list[i]\n",
    "            \n",
    "        inv_yhat_ave = inv_yhat_ave/repeats\n",
    "        \n",
    "        pred = [x[0] for x in inv_y_list[0]]\n",
    "        # pred = [np.mean(x) for x in inv_yhat_ave]\n",
    "        real = dataset.Close.values[-(test_num):]\n",
    "\n",
    "        rmse = calculate_rmse(real, pred)\n",
    "        mape = calculate_mape(real, pred)\n",
    "        print(f'{file} n_in{n_in} n_out{n_out} rmse == ', rmse)\n",
    "        \n",
    "        # df_rlt = pd.DataFrame({'real':real,\n",
    "        #                        'lstm_multistep':pred})\n",
    "        \n",
    "        ### Compare with previous methods¶\n",
    "        df_rlt = pd.read_csv(f'{pre_path}/{file}', low_memory=False)[-100:]\n",
    "        # df_rlt['real'] = real\n",
    "        df_rlt['lstm_multistep'] = pred        \n",
    "        df_rlt_name = f'{file[:-4]}_multi_step_w{n_in}_h{n_out}'\n",
    "        save_df(df_rlt, df_rlt_name, rlt_path, save_index=False, format='csv')\n",
    "\n",
    "\n",
    "        ### to find min rmse model\n",
    "        models = [\n",
    "                  # 'Lasso', \n",
    "                  # 'ElasticNet', \n",
    "                  # 'RandomForestRegressor',\n",
    "                  # 'Linear regression', 'Ridge', \n",
    "                  # 'SGDRegressor', 'KNeighborsRegressor',\n",
    "                  # 'BayesianRidge', \n",
    "                  'lstm_multistep']\n",
    "        \n",
    "        min_rmse = float('inf')\n",
    "        min_rmse_model = None\n",
    "        pred = None\n",
    "        real = None\n",
    "        \n",
    "        for m in models:\n",
    "            pred = df_rlt[m]\n",
    "            real = df_rlt['Real']\n",
    "            \n",
    "            rmse = calculate_rmse(real, pred)\n",
    "            if rmse < min_rmse:\n",
    "                min_rmse = rmse\n",
    "                min_rmse_model = m\n",
    "        \n",
    "        print(f'--- min rmse model is {min_rmse_model} ---')\n",
    "        df_rlt_min_name = 'min_rmse_' + df_rlt_name \n",
    "        df_rlt_min_rmse = df_rlt[['Date', 'Real', min_rmse_model]]\n",
    "        df_rlt_min_rmse = df_rlt_min_rmse.rename(columns={min_rmse_model: 'Regression'})\n",
    "        save_df(df_rlt_min_rmse, df_rlt_min_name, rlt_path, save_index=False, format='csv')\n",
    "        \n",
    "        \n",
    "        print(f'------{file} fit_lstm experiment is done------')\n",
    "        print('----------------------------------------------------')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cee36082-3083-45b9-a26a-5db9df6e5818",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ee8bdfa2-ced9-43c9-96e7-ddb61209596b",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "3fd0a868-002e-41df-97b8-0bda17a070aa",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Lasso\n",
      "--- w1h1 min rmse model is Lasso ---\n",
      "csv\n",
      "---save min_rmse_^HSI_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^HSI_multi_step_w1_h1.csv ---\n",
      "Lasso\n",
      "ElasticNet\n",
      "--- w1h1 min rmse model is ElasticNet ---\n",
      "csv\n",
      "---save min_rmse_^NYA_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^NYA_multi_step_w1_h1.csv ---\n",
      "Lasso\n",
      "--- w1h1 min rmse model is Lasso ---\n",
      "csv\n",
      "---save min_rmse_^N225_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^N225_multi_step_w1_h1.csv ---\n",
      "Lasso\n",
      "RandomForestRegressor\n",
      "--- w1h1 min rmse model is RandomForestRegressor ---\n",
      "csv\n",
      "---save min_rmse_MME=F_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_MME=F_multi_step_w1_h1.csv ---\n",
      "Lasso\n",
      "Ridge\n",
      "--- w1h1 min rmse model is Ridge ---\n",
      "csv\n",
      "---save min_rmse_^IXIC_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_^IXIC_multi_step_w1_h1.csv ---\n",
      "Lasso\n",
      "SGDRegressor\n",
      "--- w1h1 min rmse model is SGDRegressor ---\n",
      "csv\n",
      "---save min_rmse_VTHR_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_VTHR_multi_step_w1_h1.csv ---\n",
      "Lasso\n",
      "ElasticNet\n",
      "--- w1h1 min rmse model is ElasticNet ---\n",
      "csv\n",
      "---save min_rmse_UKX.L_multi_step_w1_h1 to ../multivariate_rlt_experiment/lstm_multistep in format .csv---\n",
      "--- final result is saved as min_rmse_UKX.L_multi_step_w1_h1.csv ---\n"
     ]
    }
   ],
   "source": [
    "#### w1 h1 regression models comparison\n",
    "\n",
    "for file in filenames:\n",
    "    df_rlt = pd.read_csv(f'{pre_path}/{file}', low_memory=False)[-100:]\n",
    "    ### to find min rmse model\n",
    "    models = ['Lasso'\n",
    "              , 'ElasticNet'\n",
    "              , 'RandomForestRegressor'\n",
    "              ,'Linear regression'\n",
    "              , 'Ridge'\n",
    "              , 'SGDRegressor'\n",
    "              , 'KNeighborsRegressor'\n",
    "              ,'BayesianRidge']\n",
    "    \n",
    "    min_rmse = float('inf')\n",
    "    min_rmse_model = None\n",
    "    for m in models:\n",
    "        pred = df_rlt[m]\n",
    "        real = df_rlt['Real']\n",
    "        \n",
    "        rmse = calculate_rmse(real, pred)\n",
    "        # print(f'{file} {m} rmse == {rmse}')\n",
    "        if rmse < min_rmse:\n",
    "            min_rmse = rmse\n",
    "            min_rmse_model = m\n",
    "            print(min_rmse_model)\n",
    "    \n",
    "    print(f'--- w1h1 min rmse model is {min_rmse_model} ---')\n",
    "    df_rlt_min_name = 'min_rmse_' + f'{file[:-4]}_multi_step_w1_h1' \n",
    "    df_rlt_min_rmse = df_rlt[['Date', 'Real', min_rmse_model]]\n",
    "    df_rlt_min_rmse = df_rlt_min_rmse.rename(columns={min_rmse_model: 'Regression'})\n",
    "    save_df(df_rlt_min_rmse, df_rlt_min_name, rlt_path, save_index=False, format='csv')\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fb0e7c25-f14a-43a8-a673-f9d3f640f910",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "32f1294c-3c2a-4be8-82bf-42ddef2d624e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "09426fed-2d9a-4edc-a130-f49ed380a6e1",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "42663320-a800-4018-9bab-9e615386b4e8",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "99fba729-6ef5-4a33-9bae-4b70fd7c2c7c",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "eb7f5153-d362-496c-be5e-ccf869b17f22",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ### to find min rmse model\n",
    "# models = ['Lasso', 'ElasticNet', \n",
    "#           'RandomForestRegressor',\n",
    "#           'Linear regression', 'Ridge', \n",
    "#           'SGDRegressor', 'KNeighborsRegressor',\n",
    "#           'BayesianRidge', 'lstm_multistep']\n",
    "\n",
    "# min_rmse = float('inf')\n",
    "# min_rmse_model = None\n",
    "\n",
    "# for m in models:\n",
    "#     pred = df_rlt[m]\n",
    "#     real = df_rlt['Real']\n",
    "    \n",
    "#     rmse = calculate_rmse(real, pred)\n",
    "#     if rmse < min_rmse:\n",
    "#         min_rmse = rmse\n",
    "#         min_rmse_model = m\n",
    "\n",
    "# print(f'--- min rmse model is {m} ---')\n",
    "# df_rlt_min_name = df_rlt_name + '_min_rmse'\n",
    "# df_rlt_min_rmse = df_rlt[['Date', 'Real', min_rmse_model]]\n",
    "# df_rlt_min_rmse = df_rlt_min_rmse.rename(columns={min_rmse_model: 'Regression'})\n",
    "# save_df(df_rlt_min_rmse, df_rlt_min_name, rlt_path, save_index=False, format='csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "30f04131-5592-4028-af22-3ae56c819c85",
   "metadata": {},
   "outputs": [],
   "source": [
    "float('inf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e10a9523-5127-4a2e-8ebe-fcad0393f744",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_rlt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b81b4fff-f68c-4c02-8615-e26b4bd01ff3",
   "metadata": {},
   "outputs": [],
   "source": [
    "save_df(df_rlt, df_rlt_name, rlt_path, save_index=False, format='csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cf27f73f-0dd6-493e-bdfa-fb9cd1fa1021",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cf9da96e-c026-4a53-aadc-af099e13f8b8",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d0411bbd-78eb-48de-8e8b-9a15ffd80323",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "652a59b2-2a5f-4edd-b273-7feec4c93d1b",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6b54596a-ddec-4bf5-bcd4-df7d48b9f928",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1fe0dfc0-a990-4aa6-a44e-a3adb17517c5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "409046d1-6431-48b0-ad07-dd0da0131daa",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_neuron = 5\n",
    "n_batch = 16\n",
    "n_epoch = 200\n",
    "repeats = 5\n",
    "inv_yhat_list = []\n",
    "inv_y_list = []\n",
    "\n",
    "for n_in, n_out in [(20, 20)]:\n",
    "    print('n_in=', n_in)\n",
    "    print('n_out=', n_out)\n",
    "\n",
    "    for file in filenames:\n",
    "        df_rlt, inv_yhat_ave = stock_index_experiment(data_path, \n",
    "                               n_in, \n",
    "                               n_out, \n",
    "                               n_vars, \n",
    "                               n_train=train_num, \n",
    "                               n_test=test_num)    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7ef9719a-11d8-4e4a-baf9-092a97709ab8",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_rlt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "242ddeff-e97a-4024-aa77-9a60fc16ae7f",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "inv_yhat_ave"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "088e83a3-c17f-4442-bf33-4a463896ffb3",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_rlt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47b3dac8-095c-4fd4-8576-f03a54cda17d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f2ecc7bd-8b6a-424c-9293-6351fbdf312a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "1177a711-b1b4-4bac-b61a-ca2831f53352",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/Users/audreyw/Library/CloudStorage/GoogleDrive-wfaugust@gmail.com/Shared drives/Spatial optics-economic/experiment and analytical results/multivariate_python_fw'"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import os\n",
    "os.path.abspath(os.getcwd())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "76d62721-b87e-4ec1-a41f-e634e73cb3ce",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig_path = '../final results'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "031a6c72-883c-42ae-a6d2-6f04d022a8f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# -*- coding: utf-8 -*-\n",
    "\"\"\"\n",
    "Created on Wed Feb 28 10:33:47 2024\n",
    "\n",
    "@author: ting\n",
    "\"\"\"\n",
    "import numpy as np\n",
    "from scipy.io import loadmat\n",
    "from plot_sequence import *\n",
    "import matplotlib.pyplot as plt\n",
    "from datetime import datetime\n",
    "\n",
    "\n",
    "csfont = {'fontname':'Times New Roman'}\n",
    "\n",
    "def plot_stock_train_test(Y_train,Y_test,Y_pred_test,date_train,date_test,fang_file_name,title,target=\"Stock Price\"):\n",
    "    # fang_file_name=sio.loadmat(\"rlt-30-year-treasury-bond-rate-yield-chart\")\n",
    "    \n",
    "    str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), '%m/%d/%Y')\n",
    "    # fd = np.genfromtxt(file_name+\".csv\", delimiter=',')\n",
    "    fd = np.genfromtxt(fang_file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    fd_date=fd['Date']\n",
    "    Lasso=fd[\"Lasso\"]\n",
    "    ElasticNet=fd[\"ElasticNet\"]\n",
    "    RandomForestRegressor=fd[\"RandomForestRegressor\"]\n",
    "    KNeighborsRegressor=fd[\"KNeighborsRegressor\"]\n",
    "    BayesianRidge=fd[\"BayesianRidge\"]\n",
    "    Real=fd[\"Real\"]\n",
    "    Ridge=fd[\"Ridge\"]\n",
    "    linear_regression=fd[\"Linear_regression\"]\n",
    "    SGDRegressor=fd[\"SGDRegressor\"]\n",
    "    \n",
    "    \n",
    "    fig,ax=plt.subplots()\n",
    "    ax.plot(np.concatenate((date_train,date_test)), np.concatenate((Y_train,Y_test)),label=\"True\")\n",
    "    \n",
    "    ax.plot(date_test,Y_pred_test,label=\"RC Prediction\")\n",
    "    # ax.plot(fd_date,BayesianRidge,label=\"BayesianRidge\")\n",
    "    ax.plot(fd_date,Lasso,label=\"Lasso\")\n",
    "    # ax.plot(fd_date,ElasticNet,label=\"ElasticNet\")\n",
    "    # ax.plot(fd_date,RandomForestRegressor,label=\"RandomForestRegressor\")\n",
    "    # ax.plot(fd_date,KNeighborsRegressor,label=\"KNeighborsRegressor\")\n",
    "    # ax.plot(fd_date,Ridge,label=\"Ridge\")\n",
    "    # ax.plot(fd_date,linear_regression,label=\"Linear\")\n",
    "    # ax.plot(fd_date,SGDRegressor,label=\"SGDRegressor\")\n",
    "    \n",
    "    # formatter = mtick.FormatStrFormatter('%% %1.1f')\n",
    "    # ax.yaxis.set_major_formatter(formatter)\n",
    "    # ax.yaxis.set_major_formatter(mtick.PercentFormatter())\n",
    "    ax.tick_params(axis='x', labelsize=12)\n",
    "    ax.tick_params(axis='y', labelsize=12)\n",
    "    \n",
    "    plt.ylabel(target,fontsize=18,**csfont)\n",
    "    plt.xlabel(\"Date\",fontsize=18,**csfont)\n",
    "    plt.title(title,fontsize=18,**csfont)\n",
    "    plt.xticks(rotation=45)\n",
    "    plt.legend(loc='upper center',bbox_to_anchor=(1.25, 1),prop={'family':'Times New Roman','size':12})\n",
    "    # plt.title(\"Testing\")\n",
    "    plt.show()\n",
    "    return \n",
    "\n",
    "def load_rc(stock_name,step):\n",
    "    file_name = None\n",
    "    if step==1:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+stock_name+\"_RC_multi_step_w1_h1.csv\"\n",
    "    elif step==4:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+stock_name+\"_RC_multi_step_w4_h4.csv\"\n",
    "    elif step==10:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+stock_name+\"_RC_multi_step_w10_h10.csv\"\n",
    "    \n",
    "    # fd = pd.read_csv(file_name, low_memory=False)\n",
    "    str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), '%Y-%m-%d')\n",
    "    fd = np.genfromtxt(file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    fd_date=fd['Date']\n",
    "    RC_predict=fd['RC_predict']\n",
    "    fd_true=fd['True']\n",
    "\n",
    "    return fd_date, RC_predict, fd_true\n",
    "\n",
    "\n",
    "def load_reg(stock_name,step):\n",
    "    file_name = None\n",
    "    if step==1:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+'min_rmse_'+stock_name+\"_multi_step_w1_h1.csv\"\n",
    "    elif step==4:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+'min_rmse_'+stock_name+\"_multi_step_w4_h4.csv\"\n",
    "    elif step==10:\n",
    "        file_name=\"../multivariate_rlt_experiment/lstm_multistep/\"+'min_rmse_'+stock_name+\"_multi_step_w10_h10.csv\"\n",
    "    \n",
    "    # fd = pd.read_csv(file_name, low_memory=False)\n",
    "    str2date = lambda x: datetime.strptime(x.decode(\"utf-8\"), '%Y-%m-%d')\n",
    "    fd = np.genfromtxt(file_name, dtype=None,names=True, delimiter=',', converters = {0: str2date})\n",
    "    fd_date=fd['Date']\n",
    "    reg=fd['Regression']\n",
    "\n",
    "    return fd_date, reg\n",
    "    \n",
    "def RMSE(Y_true,Y_pred):\n",
    "    \n",
    "    error=np.sqrt(np.mean((Y_true-Y_pred)**2))\n",
    "    \n",
    "    return error\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "0b32a7b2-5fb5-4625-8c02-db66fd5e0b85",
   "metadata": {},
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "names=[\"^NYA\", \"^N225\",\"^HSI\",\"MME=F\",\"^IXIC\",\"VTHR\",\"UKX.L\"]\n",
    "steps=[1, 4, 10]\n",
    "\n",
    "date,rc_predict,true=load_rc(\"^NYA\",1)\n",
    "date,reg=load_reg(\"^NYA\",1)\n",
    "\n",
    "# plt.scatter(date,rc_predict)\n",
    "# plt.scatter(date,true)\n",
    "# plt.scatter(date,reg)\n",
    "rc_01=[]\n",
    "reg_01=[]\n",
    "\n",
    "rc_04=[]\n",
    "reg_04=[]\n",
    "\n",
    "\n",
    "rc_10=[]\n",
    "reg_10=[]\n",
    "\n",
    "rc_20=[]\n",
    "reg_20=[]\n",
    "\n",
    "\n",
    "for i in range(len(steps)):\n",
    "    step=steps[i]\n",
    "    for j in range(len(names)):\n",
    "        date,rc_predict,true=load_rc(names[j],step)\n",
    "        date,reg=load_reg(names[j],step)\n",
    "    \n",
    "        \"calculate N-RMSE\"\n",
    "        rc_error=RMSE(true,rc_predict)/np.mean(true)\n",
    "        reg_error=RMSE(true,reg)/np.mean(true)\n",
    "        # rc_error=RMSE(true,rc_predict)\n",
    "        # reg_error=RMSE(true,reg)\n",
    "        \n",
    "        if step==1:\n",
    "            rc_01.append(rc_error)\n",
    "            reg_01.append(reg_error)\n",
    "            \n",
    "        elif step==4:\n",
    "            rc_04.append(rc_error)\n",
    "            reg_04.append(reg_error)\n",
    "            \n",
    "        elif step==10:\n",
    "            rc_10.append(rc_error)\n",
    "            reg_10.append(reg_error)\n",
    "\n",
    "        elif step==20:\n",
    "            rc_20.append(rc_error)\n",
    "            reg_20.append(reg_error)\n",
    "\n",
    "\n",
    "# rc_01=[38.4,394,152,3.2,108,0.57,25]\n",
    "# reg_01=[97,333,255,8.5,106.9,1.23,50]\n",
    "\n",
    "# rc_04=[30.5,518,140,3.96,119,2.39,20.8]\n",
    "# reg_04=[184,599,451,16.4,237,2.5,101.8]\n",
    "\n",
    "# rc_10=[61,680,255,8.01,265,3.42,43.6]\n",
    "# reg_10=[311,943,696,26,409,4.4,172.9]\n",
    "\n",
    "the_max=[17353,33753,29468,1391,16057,217,8012]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "653d6e1f-c383-407f-8e9d-ba1e50cf33c6",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "55189876-9110-4a91-afb8-946ddf0ebb42",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plt.scatter(names,np.array(rc_01)/np.array(the_max),label=\"Optical RC 1 step pred scaled\")\n",
    "# plt.scatter(names,np.array(reg_01)/np.array(the_max),label=\"LSTM 1 step pred scaled\")\n",
    "# plt.scatter(names,np.abs(np.array(train_std)-np.array(test_std))/np.array(the_max),label=\"train - test\")\n",
    "plt.scatter(names,np.array(rc_01),label='Optical RC 1 step pred')\n",
    "plt.scatter(names,np.array(reg_01),label='LSTM 1 step pred')\n",
    "\n",
    "# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "plt.legend()\n",
    "plt.xlabel(\"1 step pred Stock index\")\n",
    "plt.ylabel(\"NRMSE\")\n",
    "plt.savefig(f'{fig_path}/NRMSE_fig_1.png', dpi=600, bbox_inches='tight')\n",
    "# =============================================================================\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "67f14ac6-056e-4e3a-a0be-b2876e0592ec",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "cfd5c56c-6b91-416b-9f26-a81652246617",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plt.scatter(names,np.array(rc_04)/np.array(the_max),label=\"rc 04 scaled\")\n",
    "# plt.scatter(names,np.array(reg_04)/np.array(the_max),label=\"reg 04 scaled\")\n",
    "plt.scatter(names,np.array(rc_04),label='Optical RC 4 step pred')\n",
    "plt.scatter(names,np.array(reg_04),label='LSTM 4 step pred')\n",
    "\n",
    "# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "plt.legend()\n",
    "plt.xlabel(\"4 step pred Stock index\")\n",
    "plt.ylabel(\"NRMSE\")\n",
    "plt.savefig(f'{fig_path}/NRMSE_fig_4.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3ff25929-76a9-42ac-ae63-d39c7eeeb572",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "b2d66e4d-18bc-4319-bdd6-c0b64ecb8b2a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plt.scatter(names,np.array(rc_10)/np.array(the_max),label=\"rc 10 scaled\")\n",
    "# plt.scatter(names,np.array(reg_10)/np.array(the_max),label=\"reg 10 scaled\")\n",
    "plt.scatter(names,np.array(rc_10),label='Optical RC 10 step pred')\n",
    "plt.scatter(names,np.array(reg_10),label='LSTM 10 step pred')\n",
    "\n",
    "\n",
    "# plt.scatter(names,np.abs(np.array(train_std)-np.array(test_std))/np.array(the_max),label=\"train - test\")\n",
    "\n",
    "\n",
    "# plt.legend(loc=\"center left\", bbox_to_anchor=(1, 0.5))\n",
    "plt.legend()\n",
    "\n",
    "plt.xlabel(\"Stock index\")\n",
    "plt.ylabel(\"10 step pred NRMSE\")\n",
    "plt.savefig(f'{fig_path}/NRMSE_fig_10.png', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5abf1aa4-4e97-487d-b6c1-6fea0f206bb5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "4d94216d-5374-4f66-986d-281596c7a448",
   "metadata": {},
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "text() missing 3 required positional arguments: 'x', 'y', and 's'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[65], line 9\u001b[0m\n\u001b[1;32m      7\u001b[0m plt\u001b[38;5;241m.\u001b[39mscatter(names,np\u001b[38;5;241m.\u001b[39marray(nrmse_diff_10),label\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mnrmse_diff_10\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m      8\u001b[0m plt\u001b[38;5;241m.\u001b[39mlegend()\n\u001b[0;32m----> 9\u001b[0m \u001b[43mplt\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mtext\u001b[49m\u001b[43m(\u001b[49m\u001b[43mweight\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mbold\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m)\u001b[49m\n\u001b[1;32m     11\u001b[0m plt\u001b[38;5;241m.\u001b[39mxlabel(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mStock index\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n\u001b[1;32m     12\u001b[0m plt\u001b[38;5;241m.\u001b[39mylabel(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mNRMSE Difference\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n",
      "\u001b[0;31mTypeError\u001b[0m: text() missing 3 required positional arguments: 'x', 'y', and 's'"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "nrmse_diff_01 = np.subtract(rc_01, reg_01)\n",
    "nrmse_diff_04 = np.subtract(rc_04, reg_04)\n",
    "nrmse_diff_10 = np.subtract(rc_10, reg_10)\n",
    "\n",
    "plt.scatter(names,np.array(nrmse_diff_01),label='nrmse_diff_01')\n",
    "plt.scatter(names,np.array(nrmse_diff_04),label='nrmse_diff_04')\n",
    "plt.scatter(names,np.array(nrmse_diff_10),label='nrmse_diff_10')\n",
    "plt.legend()\n",
    "plt.text(weight=\"bold\")\n",
    "\n",
    "plt.xlabel(\"Stock index\")\n",
    "plt.ylabel(\"NRMSE Difference\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3e37db54-e8fc-4eda-8a52-833dc402c240",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "1c9ea9b7-7a16-4e6d-91a7-8296dedab6ec",
   "metadata": {},
   "source": [
    "#### Calculate the volatility of the stock datasets"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "00dc2657-e517-4a3a-a877-cffbe9859e65",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([7914.13  , 7912.2   , 7891.1304, 7852.64  , 7831.58  , 7870.57  ,\n",
       "       7773.03  , 7788.37  , 7702.64  , 7778.38  , 7764.0894, 7741.3296,\n",
       "       7730.58  , 7754.6206, 7777.7007, 7751.08  , 7723.23  , 7742.3   ,\n",
       "       7756.87  , 7770.99  , 7762.95  , 7627.1006, 7570.87  , 7627.2007,\n",
       "       7522.07  , 7446.1396, 7490.2695, 7607.28  , 7599.99  , 7628.1   ,\n",
       "       7624.34  , 7599.74  , 7562.36  , 7570.6895, 7594.7793, 7602.74  ,\n",
       "       7628.26  , 7642.72  , 7569.31  , 7559.18  , 7502.03  , 7461.87  ,\n",
       "       7453.58  , 7461.46  , 7500.49  , 7471.69  , 7531.5303, 7527.2603,\n",
       "       7442.1   , 7280.5   , 7256.94  , 7273.7896, 7282.5195, 7416.11  ,\n",
       "       7440.2104, 7434.57  , 7406.4194, 7453.6904, 7588.2   , 7646.0503,\n",
       "       7663.7305, 7678.59  , 7691.8   , 7676.89  , 7692.7603, 7694.27  ,\n",
       "       7699.41  , 7666.27  , 7561.63  , 7529.16  , 7564.37  , 7554.4897,\n",
       "       7527.42  , 7587.3   , 7618.6   , 7524.16  , 7507.1504, 7389.6396,\n",
       "       7356.88  , 7310.21  , 7262.43  , 7257.82  , 7270.76  , 7320.53  ,\n",
       "       7333.63  , 7338.58  , 7464.99  , 7473.67  , 7439.13  , 7464.5396,\n",
       "       7437.93  , 7426.14  , 7441.72  , 7478.1904, 7496.87  , 7527.53  ,\n",
       "       7525.9907, 7673.08  , 7711.3804, 7652.94  ])"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "reg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "97f67004-a1ff-4f00-93f3-75e7b7c9ff87",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "440e7ea9-f64b-4f08-a7d9-5e6f8cedf1ed",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bf95b47d-bbc5-4138-aa13-f0a92925eef7",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "552b1c15-1173-4347-906f-a81b1e736416",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

